Evidence for New Relations between Gamma Ray Burst Prompt and X-ray Afterglow Emission from 9 Years of Swift

When a massive star explodes as a Gamma Ray Burst information about this explosion is retained in the properties of the prompt and afterglow emission. We report on new relationships between the prompt and X-ray afterglow emission of Swift-detected Gamma Ray Bursts found from BAT and XRT data between 2004 December and 2013 August (754 GRBs). These relations suggest that the prompt and afterglow emission are closely linked. In particular,we find very strong correlations between the BAT 15-150keV $T_{90}$ and the break times before and after the plateau phase in the X-ray 0.3-10keV afterglow light curves. We also find a strong anti-correlation between the photon index of the GRB prompt emission and the X-ray spectral slope of the afterglow. Further, anti-correlations exist between the rest frame peak energy in the prompt emission, E-peak,z, and the X-ray afterglow decay slope during the plateau phase and the break times after the plateau phase. The rest-frame break times before and after the plateau phase are also anti-correlated with the rest-frame 15-150keV luminosity and isotropic energy during the prompt emission. A Principal Component Analysis suggests that GRB properties are primarily driven by the luminosity/energy release in the 15-150 keV band. Luminosity functions derived at various redshifts from logN-logS analysis, indicate that the density of bright bursts is significantly lower in the local Universe compared with the Universeat z$\approx$3, where the density of bright GRBs peaks. Using cluster analysis, we find that the duration of Swift BAT-detected short-duration GRBs is less than 1s. We also present the catalogue of all \swift-onboard detected bursts.

==> anc/grb_catalog_format.fmt <==
DEFINE/FIELD  1   3     I I3	 :num
DEFINE/FIELD  5   11    C A7	 :grb
DEFINE/FIELD  14   19   I I6	 :trigger
DEFINE/FIELD  22   28   R F6.4   :z
DEFINE/FIELD  30   34   R F8.3   :t90
DEFINE/FIELD  36   41   R F7.3   :t90_e
DEFINE/FIELD  43   49   R E8.3   :fluence
DEFINE/FIELD  51   57   R E8.3   :flu_err
DEFINE/FIELD  59   62   R F4.2   :gamma
DEFINE/FIELD  64   67   R F4.2   :gamma_e 
DEFINE/FIELD  69   73   R F7.2   :epeak
DEFINE/FIELD  75   79   R F7.2   :epeak_e
DEFINE/FIELD  81   88   R F7.4   :log_eiso 
DEFINE/FIELD  90   96   R F7.4   :log_l15_150
DEFINE/FIELD  98   102  R F6.2   :nh_gal
DEFINE/FIELD  104   109 R F6.2   :nh_fit
DEFINE/FIELD  111   115 R F6.2   :nh_err_n
DEFINE/FIELD  117   122 R F6.2   :nh_err_p
DEFINE/FIELD  124   128 R F7.3   :nh_z
DEFINE/FIELD  130   134 R F7.3   :nh_z_e_n
DEFINE/FIELD  136   140 R F7.3   :nh_z_e_p
DEFINE/FIELD  142   146 R F4.2   :bx
DEFINE/FIELD  148   152 R F5.2   :bx_e_n
DEFINE/FIELD  154   158 R F5.2   :bx_e_p
DEFINE/FIELD  160   164 I I5	 :tb1
DEFINE/FIELD  166   171 I I5	 :tb1_e
DEFINE/FIELD  173   178 I I6	 :tb2
DEFINE/FIELD  180   185 I I6	 :tb2_e
DEFINE/FIELD  187   191 R F5.2   :ax2
DEFINE/FIELD  193   196 R F4.2   :ax2_e
DEFINE/FIELD  198   201 R F4.2   :ax3
DEFINE/FIELD  203   206 R F4.2   :ax3_e


==> anc/grb_catalog_midas.dat <==
  1 041217   100116  *         5.6    0.8 2.81e-6 1.12e-7 1.45 0.06 95.0  27.00 *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *          
  2 041219A  100307  *       520.0    *   1.55e-4   *     *    *    *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
  3 041219B  100367  *        30.0    *   *         *     *    *    *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *  
  4 041219C  100380  *        40.0    *   2.00e-6   *     *    *    *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *  
  5 041220   100433  *         5.6    1.1 3.66e-7 2.75e-8 1.67 0.12 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *  
  6 041223   100585  *       109.1    1.8 1.70e-5 2.72e-7 1.15 0.03 *     *     *        *       10.00 10.00  *     *      *     *     *     1.02  0.13  0.13  *     *      *      *      *     *    1.72 0.20   
  7 041224   100703  *       177.2   19.0 8.96e-6 3.07e-7 1.73 0.06 74    16    *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *  
  8 041226   100815  *        89.5   24.8 3.10e-7 8.23e-8 1.42 0.42 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *  
  9 041228   100970  *        52.2    8.0 3.45e-6 1.48e-7 1.62 0.08 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *    
 10 050117   102861  *       166.7    2.4 8.90e-6 1.99e-7 1.52 0.04 143   33    *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *  
 11 050124   103647  *         3.9    2.0 1.26e-6 6.53e-8 1.42 0.09 95    16    *        *       *     *      *     *      *     *     *     0.94  0.20  0.21  *     *      *      *      *     *    1.66 0.18   
 12 050126   103780  1.29     24.8   10.0 8.80e-7 9.96e-8 1.36 0.17 *     *     52.1748  51.1402 5.28  5.28   *     *      0     *     *     1.01  0.18  0.18  500   300    *      *      0.90  0.30 *    * 
 13 050128   103906  *        28.0    9.1 5.21e-6 2.28e-7 1.37 0.07 113   20    *        *       *     *      *     *      *     *     *     0.97  0.04  0.09  *     *      7585   2500   0.94  0.05 1.38 0.09   
 14 050202   104298  *        0.11   0.03 3.16e-8 5.89e-9 1.36 0.30 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *  
 15 050215A  106106  *        66.4    5.3 6.39e-7 9.89e-8 1.33 0.26 *     *     *        *       1.9   1.9    *     *      *     *     *     0.65  0.28  0.59  *     *      *      *      *     *    *    *   
 16 050215B  106107  *        10.6    2.3 2.35e-7 3.23e-8 2.17 0.22 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *  
 17 050219A  106415  *        23.8    2.2 4.26e-6 1.50e-7 1.31 0.06 92    10    *        *       *     *      *     *      *     *     *     1.16  0.15  0.16  320   40     *      *      0.82  0.09 *    *      
 18 050219B  106442  *        28.7    7.1 1.61e-5 4.76e-7 1.51 0.05 108   20    *        *       *     *      *     *      *     *     *     1.09  0.17  0.18  *     *      *      *      *     *    1.27 0.05   
 19 050223   106709  *        21.7    4.5 6.46e-7 6.57e-8 1.83 0.16 *     *     *        *       *     *      *     *      *     *     *     0.87  0.39  0.50  *     *      *      *      *     *    *    *   
 20 050306   107547  *       158.4   19.9 1.16e-5 4.35e-7 1.47 0.07 *     *     *        *       *     *      *     *      *     *     *     1.28  0.12  0.05  *     *      *      *      *     *    *    *   
 21 050315   111063  1.94     95.6   10.0 3.17e-6 1.43e-7 2.09 0.08 *     *     52.8998  51.3877 3.70  15.39  3.01  3.2400 0.95  0.26  0.29  1.08  0.11  0.12  490   60     170000 21000  0.69  0.03 1.58 0.13   
 22 050318   111529  1.44     32.0    2.0 1.14e-6 6.38e-8 1.89 0.09 *     *     52.2188  51.1010 2.79  7.02   2.00  2.24   0.16  0.09  0.10  1.03  0.10  0.10  *     *      10700  2500   1.12  0.15 1.86 0.10   
 23 050319   111622  3.24    152.5   10.5 1.33e-6 1.47e-7 1.93 0.17 *     *     53.1532  51.5973 1.13  1.13   *     *      0.00  *     *     1.10  0.15  0.17  365   20     30600  3500   0.54  0.03 1.35 0.08   
 24 050326   112453  *        29.4    1.1 8.84e-6 1.52e-7 1.26 0.03 200   24    *        *       4.20  13.17  6.70  7.56   *     *     *     0.96  0.24  0.26  *     *      *      *      *     *    1.72 0.05   
 25 050401   113120  2.90     33.3    1.0 8.31e-6 3.08e-7 1.36 0.06 156.0 49.7  54.1668  53.2354 4.84  16.80  1.33  1.39   1.95  0.22  0.24  1.09  0.05  0.06  *     *      4848   700    0.57  0.02 1.46 0.08   
 26 050406   113872  *         4.8    1.4 7.77e-8 1.74e-8 2.40 0.34 *     *     *        *       *     *      *     *      *     *     *     1.27  0.16  0.30  2000  1200   *      *      0.63  0.15 *    *   
 27 050410   114298  *        64.0   16.0 4.56e-6 2.30e-7 1.62 0.08 74    15    *        *       7.00  7.00   *     *      *     *     *     0.71  0.20  0.20  *     *      9530   5500   0.70  0.25 1.23 0.15   
 28 050412   114485  *        26.5    3.5 6.27e-7 5.66e-8 0.73 0.17 *     *     *        *       1.90  1.90   *     *      *     *     *     0.62  0.29  0.36  *     *      *      *      *     *    1.30 0.30   
 29 050416A  114753  0.654     2.5    0.2 4.07e-7 5.57e-8 3.18 0.30 *     *     50.6175  50.4381 2.07  28.35  3.37  3.64   0.61  0.09  0.10  1.20  0.11  0.12  114   35     3100   2000   0.59  0.06 0.90 0.03   
 30 050416B  114797  *        3.40   0.18 1.15e-6 9.42e-8 1.33 0.13 94    20    *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
 31 050418   114893  *        81.8    1.4 5.23e-6 1.80e-7 1.67 0.06 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
 32 050421   115135  *        11.0    5.5 1.43e-7 3.97e-8 1.59 0.42 *     *     *        *       15.0  15.0   *     *      *     *     *     0.58  0.36  0.38  *     *      154    10     -.07  0.90 3.83 0.20   
 33 050422   115214  *        80.0   22.6 5.96e-7 8.10e-8 1.41 0.21 *     *     *        *       91.0  91.0   *     *      *     *     *     1.06  0.41  0.44  474   125    *      *      0.66  0.20 *    *      
 34 050502B  116116  *        16.6    1.9 4.71e-7 4.20e-8 1.59 0.13 *     *     *        *       3.60  3.60   *     *      *     *     *     0.95  0.10  0.08  *     *      134250 30000  0.73  0.11 1.81 0.70   
 35 050505   117504  4.27     58.9    2.0 2.51e-6 1.81e-7 1.40 0.12 *     *     54.1055  53.0572 1.70  8.09   1.61  1.72   2.03  0.52  0.56  1.10  0.08  0.08  *     *      19300  1700   0.75  0.10 1.64 0.05   
 36 050507   118248  *        16.0    6.7 3.11e-7 4.67e-8 1.60 0.21 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
 37 050509A  118707  *        11.4    2.5 3.36e-7 3.30e-8 2.11 0.17 *     *     *        *       30.0  30.0   *     *      *     *     *     0.79  0.40  0.41  *     *      *      *      *     *    1.15 0.09   
 38 050509B  118749  0.225   0.077  0.008 7.11e-9 2.04e-9 1.28 0.40 *     *     48.0846  49.2863 1.60  1.60   *     *      0.00  *     *     0.65  0.64  0.65  *     *      *      *      *     *    *    *     
 39 050525A  130088  0.606     8.8    0.5 1.56e-5 0.00e-8 1.78 0.00 93.6  5.3   52.4229  51.6842 9.10  18.91  5.96  6.53   0.21  0.13  0.15  1.08  0.21  0.23  *     *      6000   1500   0.68  0.05 1.55 0.06   
 40 050528   130679  *        10.1    1.6 4.47e-7 7.02e-8 2.24 0.25 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
 41 050603   131560  2.821    12.4    7.0 7.03e-6 1.50e-6 0.76 0.09 289.0 36.0  54.4086  53.8974 1.19  1.19   *     *      0     *     *     0.75  0.06  0.06  *     *      *      *      *     *    1.68 0.06   
 42 050607   132247  *        48.0   22.6 6.12e-7 6.82e-8 1.92 0.18 *     *     *       *        13.0  13.0   *     *      *     *     *     1.30  0.18  0.08  *     *      11930  4900   0.56  0.15 1.20 0.12   
 43 050701   143708  *        21.7   10.0 1.36e-6 6.73e-8 1.68 0.08 *     *     *       *        150   150    *     *      *     *     *     0.36  0.47  0.47  *     *      12500  5000   0.09  0.52 1.48 0.25   
 44 050712   145581  *        51.6    7.6 1.09e-6 1.19e-7 1.49 0.18 *     *     *       *        12.0  12.0   *     *      *     *     *     1.28  0.13  0.14  *     *      83000  30000  0.72  0.09 1.35 0.15   
 45 050713A  145675  *        94.9   46.6 5.05e-6 2.05e-7 1.53 0.07 312   50    *       *        11.0  40.58  7.95  8.89   *     *     *     1.17  0.17  0.18  130   15     7080   1500   0.57  0.08 1.22 0.03   
 46 050713B  145754  *       122.0   54.0 4.32e-6 3.51e-7 1.45 0.13 *     *     *       *        19.0  57.05  8.90  9.74   *     *     *     1.12  0.16  0.17  770   80     10840  1400   -.15  0.15 0.96 0.05   
 47 050714B  145994  *        46.9   12.4 5.98e-7 1.05e-7 2.41 0.29 *     *     *       *         4.6  31.90  9.70  11.83  *     *     *     2.53  0.44  0.57  350   35     212000 90000  0.49  0.10 2.14 1.50   
 48 050715   146129  *        49.6    5.1 1.38e-6 9.23e-8 1.62 0.11 *     *     *       *        *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *   
 49 050716   146227  *        69.0    5.3 6.33e-6 2.29e-7 1.34 0.06 123   30    *       *        8.40  21.44  4.87  5.41   *     *     *     1.14  0.17  0.19  835   200    *      *      1.07  0.09 *    *   
 50 050717   146372  *        77.8   19.1 6.34e-6 1.74e-7 1.29 0.05 *     *     *       *        20.0  36.09  13.72 15.68  *     *     *     0.78  0.24  0.16  320   100    8330   7300   1.29  0.11 2.12 0.35   
 51 050721   146970  *        94.4   55.0 3.61e-6 3.16e-7 1.88 0.15 *     *     *       *        14.0  14.0   *     *      *     *     *     0.57  0.13  0.13  7740  6500   *      *      1.02  0.14 *    *      
 52 050724   147478  0.258     3.0    1.0 1.01e-6 1.20e-7 1.93 0.21 *     *     50.3159  49.9385 1.40  52.45  2.83  2.97   0.83  0.05  0.06  0.78  0.05  0.05  480   30     *      *      *     *    0.98 0.10   
 53 050726   147788  *        49.7   14.4 1.97e-6 2.14e-7 0.89 0.20 *     *     *        *       5.00  5.00   *     *      *     *     *     0.89  0.06  0.06  *     *      7440   1400   1.01  0.06 1.82 0.15   
 54 050730   148225  3.967   155.0   20.0 2.37e-6 1.52e-7 1.51 0.11 *     *     53.9124  52.4182 3.06  7.03   0.87  0.91   1.24  0.25  0.27  0.71  0.04  0.04  230   10     8650   240    0.34  0.02 2.58 0.04   
 55 050801   148522  *        19.4    6.1 3.08e-7 4.75e-8 2.00 0.24 *     *     *        *       6.30  6.30   *     *      *     *     *     0.89  0.12  0.18  750   150    3500   2500   0.65  0.60 1.23 0.13   
 56 050802   148646  1.71     13.0    2.0 2.21e-6 1.87e-7 1.48 0.14 *     *     52.8746  52.1937 1.90  5.37   1.65  1.80   0.18  0.10  0.11  0.83  0.07  0.08  770   180    5520   1000   0.57  0.16 1.59 0.05   
 57 050803   148833  0.422    85.0   10.0 2.17e-6 1.36e-7 1.39 0.11 *     *     51.2341  49.4575 5.00  22.29  3.26  3.48   0.28  0.06  0.06  1.08  0.11  0.11  260   20     4000   1150   0.44  0.20 1.29 0.03   
 58 050813   150139  0.72     0.45   0.14 4.29e-8 1.10e-8 1.24 0.36 *     *     50.1803  50.7626 4.5   4.5    *     *      *     *     *     1.7   1.2   1.3   *     *      *      *      *     *    *    *     
 59 050814   150314  *       144.0   66.0 1.95e-6 2.15e-7 1.75 0.17 *     *     *        *       2.30  2.30   *     *      *     *     *     0.87  0.07  0.07  990   100    57000  20000  0.45  0.08 1.87 0.31   
 60 050815   150532  *         2.4    0.6 9.48e-8 1.64e-8 1.81 0.24 44    6     *        *       2.30  2.30   *     *      *     *     *     0.61  0.22  0.14  *     *      3700   1000   0.12  0.13 1.94 0.35   
 61 050819   151131  2.504    37.7    7.3 3.49e-7 5.45e-8 2.64 0.28 *     *     51.9080  50.8762 4.60  4.60   *     *      0.00  *     *     0.91  0.20  0.20  *     *      21000  6000   -.02  0.26 1.19 0.28   
 62 050820A  151207  2.612    26.0    2.0 3.44e-6 2.43e-7 1.24 0.11 *     *     53.7188  52.8616 4.40  8.46   1.35  1.43   0.51  0.05  0.05  1.00  0.06  0.06  200   10     5400   600    0.11  0.08 1.19 0.02   
 63 050820B  151334  *        12.1    0.5 2.13e-6 5.32e-8 1.32 0.04 111   20    *        *       8.50  8.50   *     *      *     *     *     1.46  0.28  0.28  *     *      *      *      *     *    1.77 0.28   
 64 050822   151486  *       104.1   15.7 2.48e-6 1.72e-7 2.33 0.13 *     *     *        *       1.40  9.71   3.03  3.32   *     *     *     1.13  0.15  0.16  660   90     16200  3000   0.12  0.09 1.06 0.04   
 65 050824   151905  0.83     25.0    5.0 2.73e-7 5.18e-8 2.80 0.37 *     *     50.7481  49.6126 3.70  3.70   *     *      0.00  *     *     0.88  0.13  0.13  *     *      63000  20000  0.36  0.12 0.85 0.07   
 66 050826   152113  0.297    35.0    8.0 4.20e-7 7.21e-8 1.21 0.29 *     *     50.1579  48.7268 19.0  77.31  26.73 30.74  1.13  0.43  0.50  1.55  0.42  0.49  12000 5000   35900  17500  0.37  0.37 1.57 0.50   
 67 050827   152325  *        50.0    9.0 2.09e-6 1.21e-7 1.36 0.10 *     *     *        *       16.0  35.95  17.90 20.61  *     *     *     0.75  0.28  0.30  *     *      *      *      *     *    1.59 0.14   
 68 050904   153514  6.29    181.7   16.3 5.20e-6 2.00e-7 1.23 0.07 *     *     55.0491  53.6525 4.50  8.62   1.14  1.15   3.09  1.12  1.22  0.96  0.07  0.07  1600  200    *      *      1.42  0.05 *    *   
 69 050908   154112  3.344    20.0    2.0 4.83e-7 5.08e-8 1.83 0.16 *     *     *        *       2.40  2.40   *     *      0.00  *     *     1.89  0.16  0.17  230   50     *      *      1.16  0.05 *    *   
 70 050911   154630  *        16.2   0.87 3.19e-7 5.81e-8 1.83 0.28 *     *     53.0006  51.8205 *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
 71 050915A  155242  2.5273   53.4   11.3 8.45e-7 8.88e-8 1.36 0.17 *     *     *        *       2.00  13.20  7.34  8.30   1.70  1.06  1.25  1.33  0.28  0.33  *     *      28450  27000  0.92  0.05 1.47 0.35   
 72 050915B  155284  *        43.2    4.6 3.56e-6 1.20e-7 1.89 0.06 61    17    *        *       22.0  22.00  *     *      *     *     *     1.96  0.17  0.18  440   50     98000  63000  0.55  0.09 1.48 0.49   
 73 050916   155408  *        80.0   35.8 1.11e-6 1.63e-7 1.80 0.22 *     *     *        *       81.00 81.00  *     *      *     *     *     0.52  0.13  0.13  380   120    *      *      0.71  0.10 *    *      
 74 050922B  156434  *       156.3   94.5 2.36e-6 3.67e-7 2.12 0.25 *     *     53.1073  52.9132 3.10  18.60  4.16  4.53   *     *     *     1.57  0.19  0.20  2000  200    127000 95000  0.22  0.20 1.44 0.18   
 75 050922C  156467  2.198     5.0    1.0 1.62e-6 5.35e-8 1.36 0.06 143   40    *        *       5.40  5.40   *     *      0.00  *     *     1.12  0.07  0.07  *     *      5050   1100   1.05  0.10 1.49 0.06   
 76 050925   156838  *       0.092  0.014 7.47e-8 9.07e-9 1.69 0.16 *     *     52.9163  51.1714 *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
 77 051001   157870  2.4296  190.6   22.6 1.76e-6 1.47e-7 2.02 0.14 *     *     *        *       1.10  14.56  11.43 13.14  1.91  1.64  2.04  1.18  0.47  0.54  1630  200    *      *      0.76  0.08 *    *   
 78 051006   158593  *        26.0    2.6 1.24e-6 1.26e-7 1.40 0.16 *     *     *        *       8.10  63.92  29.60 36.07  *     *     *     1.15  0.43  0.49  *     *      *      *      *     *    1.60 0.06   
 79 051008   158855  *        11.6    1.3 5.13e-6 1.46e-7 1.12 0.05 890   160   *        *       0.96  30.15  4.65  5.01   *     *     *     0.89  0.11  0.12  *     *      17400  1900   0.96  0.08 2.10 0.08   
 80 051016A  159913  *        21.0    6.1 8.38e-7 1.31e-7 1.74 0.25 *     *     50.7905  50.4754 12.0  12.0   *     *      *     *     *     1.64  0.15  0.15  320   45     1560   1000   0.42  0.37 1.08 0.15   
 81 051016B  159994  0.936     4.0    0.1 1.70e-7 2.25e-8 2.32 0.22 *     *     *        *       3.64  27.31  5.65  6.77   0.78  0.21  0.26  1.13  0.19  0.21  150   30     37350  2000   0.40  0.04 1.34 0.10   
 82 051021B  160672  *        46.5    3.2 8.96e-7 8.27e-8 1.54 0.14 72    20    *        *       71.0  71.0   *     *      *     *     *     0.56  0.23  0.23  2450  1300   *      *      0.76  0.45 *    *      
 83 051105A  162580  *       0.056  0.014 1.67e-8 3.80e-9 1.21 0.35 *     *     53.3342  52.3024  *    *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
 84 051109A  163136  2.346    36.0    2.0 2.71e-6 2.75e-7 1.51 0.21 161   58    *        *       16.0  26.32  3.22  3.44   1.35  0.43  0.48  1.13  0.11  0.11  200   25     6000   900    0.52  0.07 1.23 0.02   
 85 051109B  163170  *        15.0    1.0 2.65e-7 4.28e-8 1.96 0.32 *     *     53.1058  51.8403 11.0  27.87  11.11 12.77  *     *     *     1.17  0.33  0.37  190   45     1430   350    0.04  0.35 1.00 0.08   
 86 051111   163438  1.55     47.0    1.0 4.27e-6 1.52e-7 1.32 0.06 *     *     *        *       5.30  19.25  6.24  6.90   0.94  0.20  0.22  1.36  0.24  0.27  *     *      *      *      *     *    1.63 0.13   
 87 051113   163765  *        93.3   13.6 2.58e-6 2.15e-7 1.67 0.14 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
 88 051117A  164268  *       136.8   11.2 4.36e-6 1.54e-7 1.83 0.07 *     *     *        *       1.80  11.55  2.74  3.05   *     *     *     1.30  0.13  0.15  16800 4000   *      *      0.92  0.04 *    *      
 89 051117B  164279  *         9.0    1.5 1.75e-7 3.66e-8 1.54 0.30 *     *     *        *       4.70  4.70   *     *      *     *     *     0.60  0.29  0.26  *     *      *      *      *     *    1.65 0.32   
 90 051210   171931  *         1.3    0.3 8.60e-8 1.41e-8 1.05 0.27 *     *     *        *       1.90  1.90   *     *      *     *     *     0.83  0.30  0.36  *     *      360    30     1.72  0.20 7.25 2.20   
 91 051213   172516  *        71.1    5.1 7.97e-7 1.04e-7 1.60 0.19 *     *     51.2655  51.3088 *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
 92 051221A  173780  0.547     1.4    0.2 1.16e-6 3.51e-8 1.34 0.06 402   72    *        *       5.70  17.00  4.70  5.12   0.23  0.10  0.12  1.09  0.16  0.18  1720  300    33220  8000   0.44  0.10 1.43 0.10   
 93 051221B  173904  *        39.9    5.9 9.12e-7 1.04e-7 1.33 0.19 *     *     *       *        46.00 46.00  *     *      *     *     *     1.20  1.00  1.17  *     *      *      *      *     *    *    * 
 94 051227   174738  *       115.4   14.9 7.15e-7 1.10e-7 1.38 0.24 *     *     *       *        3.40  3.40   *     *      *     *     *     0.87  0.26  0.27  468   50     3580   2850   0.65  0.27 1.49 0.20   
 95 060102   175603  *        19.0    5.1 2.34e-7 5.07e-8 1.24 0.38 *     *     *       *        *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *   
 96 060105   175942  *        54.4    1.4 1.82e-5 3.01e-7 1.06 0.03 424   25    *       *        15.00 36.01  3.39  3.61   *     *     *     1.05  0.09  0.09  *     *      2540   210    0.86  0.01 2.00 0.06   
 97 060108   176453  *        14.2    2.1 3.72e-7 3.69e-8 2.00 0.17 *     *     *       *        1.80  1.80   *     *      *     *     *     0.80  0.11  0.11  555   175    13700  3500   0.31  0.12 1.20 0.15 
 98 060109   176620  *       115.6   11.1 6.62e-7 1.04e-7 1.89 0.24 *     *     *       *        10.0  38.13  5.53  6.10   *     *     *     1.31  0.17  0.18  610   100    7730   850    0.08  0.10 1.58 0.10   
 99 060110   176702  *        21.1    2.4 1.51e-6 6.36e-8 1.63 0.08 *     *     *       *        22.0  22.0   *     *      *     *     *     0.80  0.58  0.80  *     *      *      *      *     *    1.62 0.44   
100 060111A  176818  *        13.2    1.2 1.28e-6 5.03e-8 1.62 0.07 74    15    *       *        2.90  2.90   *     *      *     *     *     0.70  0.10  0.10  6300  2000   *      *      0.83  0.07 *    *  
101 060111B  176918  *        58.8    4.3 1.62e-6 1.44e-7 0.99 0.16 *     *     53.5255  52.0293 7.70  28.73  5.95  6.72   *     *     *     1.22  0.17  0.18  150   17     6420   1900   0.93  0.06 1.43 0.10   
102 060115   177408  3.53    142.0    5.0 1.82e-6 1.31e-7 1.71 0.11 63    11    *        *       9.50  9.50   *     *      0.00  *     *     1.06  0.10  0.10  665   90     32100  14000  0.64  0.07 1.31 0.20   
103 060116   177533  *       104.8   27.3 2.39e-6 2.59e-7 1.37 0.17 *     *     *        *       18.00 97.89  33.25 38.04  *     *     *     1.08  0.34  0.38  210   20     72000  63000  0.99  0.06 1.37 0.31   
104 060117   177666  *        16.9    0.1 2.10e-5 3.20e-7 1.89 0.03 70    5     52.4105  51.7892 *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
105 060124   178750  2.30     13.8    1.4 4.77e-7 5.45e-8 1.79 0.18 285   60    *        *       9.16  15.67  0.50  0.50   0.77  0.06  0.06  1.01  0.06  0.06  *     *      *      *      *     *    1.35 0.02   
106 060202   179968  *       172.2   22.9 2.23e-6 1.67e-7 1.77 0.13 *     *     *        *       4.40  52.78  6.53  7.00   *     *     *     1.80  0.17  0.18  1840  250    *      *      0.87  0.04 *    *      
107 060203   180151  *        69.5   11.6 9.12e-7 1.30e-7 1.60 0.23 *     *     *        *       6.70  13.87  6.30  6.95   *     *     *     1.20  0.25  0.28  *     *      12100  3000   0.75  0.20 1.22 0.18   
108 060204B  180241  *       139.5   31.5 3.08e-6 1.58e-7 1.42 0.08 100   25    *        *       1.70  14.64  3.25  3.54   *     *     *     1.23  0.14  0.15  275   90     6750   1500   0.27  0.54 1.53 0.08   
109 060204C  180274  *        60.0    5.0 3.50e-7 1.20e-7 2.40 0.60 *     *     53.4021  53.2603 *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
110 060206   180455  4.05      7.0    2.0 8.81e-7 3.90e-8 1.66 0.07 78    13    54.4165  53.4448 0.94  0.94   *     *      0.00  *     *     1.25  0.29  0.34  *     *      5825   1000   0.29  0.11 1.38 0.10   
111 060210   180977  3.91     46.0   10.0 7.63e-6 4.10e-7 1.49 0.09 *     *     *        *       8.52  14.75  1.00  1.03   1.95  0.29  0.30  1.05  0.04  0.04  222   40     26300  4000   0.84  0.04 1.35 0.05   
112 060211A  181126  *       118.2    9.5 1.72e-6 1.22e-7 1.74 0.11 58    15    *        *       11.00 11.00  *     *      *     *     *     0.75  0.13  0.04  2500  500    *      *      0.53  0.07 *    * 
113 060211B  181156  *        27.7    7.8 4.42e-7 6.00e-8 1.54 0.21 *     *     49.2161  45.9080 17.00 17.00  *     *      *     *     *     0.63  0.24  0.25  1200  300    *      *      0.28  0.23 *    * 
114 060218   191157  0.033   2100.  200.0 6.80e-6 0.40e-6 2.50 0.10 *     *     *        *       11.0  50.01  8.73  11.53  0.40  0.12  0.10  1.64  0.10  0.10  10000 150    75320  30000  1.03  0.04 1.31 0.11   
115 060219   191512  *        56.1    6.2 4.40e-7 7.96e-8 2.53 0.32 *     *     53.3620  53.0538 2.30  36.31  17.00 19.57  *     *     *     2.22  0.56  0.66  210   40     27160  14300  0.53  0.06 1.39 0.26   
116 060223A  192059  4.41     11.0    2.0 6.74e-7 4.88e-8 1.69 0.11 *     *     *        *       6.93  6.93   *     *      0.00  *     *     0.84  0.13  0.15  *     *      340    125    0.43  0.35 1.32 0.11   
117 060223B  192152  *        10.4    0.8 1.60e-6 5.56e-8 1.48 0.06 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
118 060306   200638  *        60.9    3.4 2.15e-6 1.19e-7 1.76 0.09 *     *     *        *       3.40  37.98  5.82  6.35   *     *     *     1.18  0.14  0.14  200   15     7500   2500   0.60  0.05 1.07 0.06   
119 060312   201391  *        42.3    3.2 1.93e-6 8.15e-8 1.82 0.07 *     *     *        *       12.0  12.0   *     *      *     *     *     0.77  0.13  0.13  490   100    16100  6800   0.79  0.10 1.27 0.30   
120 060313   201487  *        0.74   0.03 1.14e-6 4.56e-8 0.68 0.07 922   200   *        *       4.9   4.9    *     *      *     *     *     0.88  0.08  0.08  330   130    7520   1500   0.75  0.09 1.64 0.12   
121 060319   202035  *         8.9    0.7 2.38e-7 2.82e-8 2.36 0.21 *     *     *        *       1.50  46.43  6.87  7.50   *     *     *     1.20  0.15  0.16  7700  1000   15300  3000   -.05  0.35 1.16 0.04   
122 060322   202442  *       229.6   23.4 5.42e-6 2.35e-7 1.56 0.07 96    20    *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
123 060323   202505  *        24.8    5.6 6.34e-7 6.75e-8 1.54 0.17 *     *     *        *       1.50  1.50   *     *      *     *     *     0.87  0.19  0.20  *     *      1250   400    0.16  0.37 1.50 0.15   
124 060403   203755  *        30.6    4.8 1.36e-6 3.23e-7 1.05 0.09 *     *     *        *       4.40  4.40   *     *      *     *     *     0.37  0.18  0.19  2000  1100   *      *      1.17  0.20 *    *      
125 060413   205096  *       117.3   20.6 3.56e-6 1.44e-7 1.66 0.07 *     *     53.2023  51.8825 110.0 237.45 25.22 27.78  *     *     *     0.35  0.12  0.13  620   50     23900  800    0.18  0.08 2.90 0.15   
126 060418   205851  1.49     52.0    1.0 8.38e-6 2.52e-7 1.69 0.06 230   *     *        *       8.8   8.8    *     *      0.0   *     *     0.73  0.09  0.09  330   15     1650   480    0.99  0.13 1.56 0.08   
127 060421   206257  *        11.3    3.3 1.26e-6 5.64e-8 1.52 0.09 *     *     *        *       90.0  90.0   *     *      *     *     *     0.19  0.30  0.30  *     *      6000   4500   0.95  0.08 1.46 0.19   
128 060424   206773  *        37.5    3.3 6.80e-7 8.21e-8 1.69 0.19 *     *     *        *       *      *     *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
129 060427   207281  *        62.0   16.5 5.05e-7 8.83e-8 1.88 0.28 *     *     *        *       3.9   15.39  6.18  6.87   *     *     *     1.28  0.23  0.26  310   30     *      *      1.26  0.07 *    *      
130 060428A  207364  *        39.5    3.8 1.40e-6 7.71e-8 2.02 0.10 *     *     *        *       77.0  105.95 13.78 15.58  *     *     *     1.02  0.16  0.17  130   15     36000  9000   0.48  0.04 1.06 0.06   
131 060428B  207399  *        96.0   50.6 8.44e-7 1.05e-7 2.78 0.25 22    5     *        *       1.30  1.30   *     *      *     *     *     1.03  0.11  0.11  685   40     *      *      0.96  0.05 *    *    
132 060501   208050  *        23.7    7.2 1.25e-6 1.12e-7 1.44 0.15 *     *     52.7658  51.6470 *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
133 060502A  208169  1.51     33.0    5.0 2.33e-6 1.03e-7 1.43 0.07 *     *     *        *       3.5   11.74  3.59  3.93   0.47  0.19  0.22  1.14  0.17  0.18  240   30     28430  10000  0.62  0.07 1.12 0.06   
134 060502B  208275  *        0.14   0.05 4.92e-8 6.46e-9 0.99 0.20 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
135 060505   208654  *         4.0    1.0 6.28e-7 1.16e-7 1.20 0.29 *     *     *        *       1.70  1.7    *     *      *     *     *     0.65  0.55  0.69  *     *      *      *      *     *    1.21 0.25   
136 060507   208870  *       183.3    6.5 4.52e-6 2.30e-7 1.80 0.09 *     *     *        *       8.8   8.8    *     *      *     *     *     0.84  0.09  0.10  *     *      9440   3000   0.31  0.30 1.12 0.09   
137 060510A  209351  *        20.1    1.1 8.15e-6 3.13e-7 1.54 0.07 184   30    54.7928  53.1228 36.0  36.0   *     *      *     *     *     0.78  0.06  0.06  150   20     1200   200    -.04  0.12 0.89 0.04   
138 060510B  209352  4.9     276.0   10.0 3.98e-6 1.64e-7 0.99 0.20 *     *     50.3796  49.6044 4.10  4.10   *     *      0.00  *     *     1.01  0.10  0.11  1280  500    149000 98000  0.55  1.20 2.03 0.72   
139 060512   209755  0.443     8.6    2.0 2.50e-7 4.86e-8 1.20 0.29 *     *     *        *       1.50  1.50   *     *      0.00  0.00  0.00  1.71  0.12  0.13  250   100    *      *      1.15  0.06 *    *      
140 060515   210084  *        47.4    5.5 1.44e-6 1.31e-7 1.11 0.15 *     *     *        *       2.40  2.40   *     *      *     *     *     0.74  0.60  0.32  *     *      *      *      *     *    2.31 0.7    
141 060516   210254  *       161.2   21.8 1.03e-6 1.58e-7 2.09 0.23 *     *     53.8720  52.8192 *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
142 060522   211117  5.11     69.0    5.0 1.13e-6 1.11e-7 1.54 0.15 *     *     53.1004  52.5848 4.10  10.03  5.30  6.15   3.01  2.53  3.11  1.18  0.20  0.22  230   20     32100  25000  1.06  0.07 1.66 0.50   
143 060526   211957  3.21     13.8    2.0 1.24e-6 1.60e-7 1.95 0.22 *     *     *        *       5.00  5.00   *     *      0.00  *     *     0.89  0.09  0.09  700   300    21000  5500   0.39  0.11 1.73 0.20   
144 060602A  213180  *        74.7   12.8 1.61e-6 1.58e-7 1.22 0.16 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
145 060602B  213190  *        9.05   1.05 1.92e-7 2.00e-8 4.97 0.49 *     *     52.3325  51.8983 120.0 872.9  237.1 292.0  *     *     *     3.30  0.93  1.14  *     *      190    50     -.33  0.75 1.32 0.10   
146 060604   213486  2.68     10.0    3.0 3.76e-7 1.00e-7 2.05 0.42 *     *     53.6524  53.1484 4.10  10.55  3.59  3.96   0.94  0.48  0.54  1.16  0.17  0.18  755   120    23430  5000   0.46  0.10 1.25 0.07   
147 060605   213630  3.70     15.0    2.0 1.16e-6 2.48e-7 1.31 0.33 *     *     53.6772  52.2881 4.0   6.88   2.31  2.55   0.64  0.58  0.65  1.04  0.11  0.12  200   50     6700   1050   0.46  0.06 1.63 0.20   
148 060607A  213823  3.082   100.0    5.0 2.56e-6 1.12e-7 1.45 0.07 *     *     *        *       2.40  5.62   1.93  2.06   0.63  0.36  0.38  0.61  0.08  0.08  580   100    12400  400    0.46  0.03 3.50 0.12   
149 060607B  213934  *        29.4    3.6 1.62e-6 1.14e-7 1.60 0.11 *     *     50.9182  48.9608 *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
150 060614   214805  0.125   102.0    5.0 2.07e-5 3.51e-7 2.04 0.04 302   85    53.4889  52.3028 1.90  5.80   2.12  2.31   0.05  0.02  0.02  0.94  0.10  0.10  1170  100    33420  4500   0.04  0.08 1.29 0.20   
151 060707   217704  3.43     68.0    5.0 1.70e-6 1.41e-7 1.67 0.13 63    10    *        *       1.40  1.40   *     *      0.00  *     *     1.09  0.10  0.10  1300  250    27520  10000  0.36  0.20 1.15 0.07   
152 060708   217805  *        10.0    3.7 4.99e-7 3.72e-8 1.64 0.12 *     *     *        *       2.10  6.08   2.62  2.92   *     *     *     1.22  0.14  0.14  190   10     8200   1600   0.65  0.06 1.26 0.05   
153 060712   218582  *        30.9    6.6 1.42e-6 2.52e-7 1.56 0.32 *     *     53.3137  51.8224 1.70  16.58  6.47  7.23   *     *     *     1.82  0.32  0.35  380   50     9100   3000   0.42  0.15 1.09 0.05   
154 060714   219101  2.71    115.0    2.0 2.88e-6 1.69e-7 1.90 0.10 *     *     *        *       6.00  12.77  3.72  4.07   0.91  0.53  0.61  1.07  0.14  0.15  330   30     3350   1000   0.35  0.20 1.28 0.05   
155 060717   219646  *         2.5    0.7 6.99e-8 1.58e-8 1.61 0.32 *     *     52.4085  50.9865 *     *      *     *      *     *     *     2.36  0.56  1.65  *     *      *      *      *     *    *    *      
156 060719   220020  1.532    66.9   11.6 1.52e-6 9.09e-8 1.90 0.10 *     *     *        *       2.00  37.54  6.66  7.46   2.68  0.55  0.65  1.65  0.22  1.61  161   10     7100   1200   0.44  0.08 1.22 0.07   
157 060728   221627  *        60.0   10.0 2.23e-7 6.94e-8 1.44 0.44 *     *     51.5371  49.6602 *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
158 060729   221755  0.54    116.0   10.0 2.61e-6 2.12e-7 1.69 0.13 *     *     *       *        4.82  19.11  0.08  0.09   0.26  0.01  0.01  1.76  0.04  0.04  480   100    65250  10000  0.25  0.05 1.32 0.02   
159 060801   222154  *        0.50   0.06 8.05e-8 1.04e-8 0.48 0.23 *     *     *       *        1.40  8.18   6.71  7.80   *     *     *     0.59  0.28  0.30  *     *      115    20     *     *    1.41 0.30   
160 060804   222546  *        18.2    2.6 5.32e-7 9.67e-8 1.79 0.27 *     *     *       *        45.0  45.0   *     *      *     *     *     1.03  0.13  0.14  *     *      510    50     -.51  0.35 1.07 0.04   
161 060805A  222683  *         4.9    1.4 7.31e-8 1.94e-8 2.11 0.38 *     *     *       *        1.60  22.00  14.55 18.53  *     *     *     1.82  0.68  0.89  *     *      9300   3200   0.43  0.09 1.90 0.40   
162 060807   223217  *        53.7   11.7 8.61e-7 1.09e-7 1.54 0.20 *     *     *       *        2.50  14.91  2.74  2.93   *     *     *     1.09  0.11  0.12  190   40     4650   500    -.06  0.08 1.09 0.10   
163 060813   224364  *        15.9    3.4 5.59e-6 1.30e-7 1.33 0.04 168   40    52.8296  50.9300 30.0  47.81  4.28  4.68   *     *     *     0.97  0.10  0.10  *     *      1230   250    0.57  0.04 1.24 0.04   
164 060814   224552  0.84    146.0   10.0 1.48e-5 2.33e-7 1.53 0.03 257   58    *        *       2.30  35.64  3.34  3.54   1.16  0.13  0.15  1.23  0.09  0.09  830   70     9100   1000   0.41  0.10 1.32 0.03   
165 060825   226382  *         7.6    0.7 1.01e-6 3.97e-8 1.69 0.07 73    11    *        *       29.0  29.0   *     *      *     *     *     0.55  0.23  0.24  *     *      215    60     0.43  0.50 1.08 0.05   
166 060904A  227996  *        80.1    2.2 7.83e-6 1.50e-7 1.12 0.06 163   31    51.6531  49.6011 1.30  15.64  1.15  1.19   *     *     *     1.10  0.05  0.05  360   38     612000 125000 0.91  0.04 3.28 1.96   
167 060904B  228006  0.703   192.0    5.0 1.65e-6 1.44e-7 1.60 0.14 *     *     53.5171  52.5484 11.0  25.35  5.59  6.15   0.41  0.16  0.18  1.21  0.17  0.19  *     *      5800   1200   0.76  0.05 1.41 0.08   
168 060906   228316  3.685    43.6    1.0 2.24e-6 1.38e-7 1.93 0.10 *     *     *        *       9.80  9.80   *     *      0.00  *     *     1.80  0.11  0.12  300   55     11200  1500   0.30  0.08 1.67 0.20   
169 060908   228581  1.8836   19.3    0.3 2.88e-6 1.03e-7 1.33 0.06 151   45    53.1768  52.3512 2.3   13.60  6.95  7.88   0.84  0.53  0.65  1.30  0.32  0.36  *     *      580    200    0.53  0.10 1.55 0.10   
170 060912A  229185  0.937     5.0    0.5 1.36e-6 6.17e-8 1.73 0.08 *     *     51.8641  51.4523 3.90  15.41  6.37  7.16   0.33  0.21  0.26  1.03  0.21  0.23  *     *      740    200    0.79  0.27 1.13 0.04   
171 060919   230115  *         9.0    1.7 5.44e-7 6.33e-8 1.83 0.18 *     *     *        *       5.90  5.90   *     *      *     *     *     0.16  0.31  0.31  *     *      520    370    0.64  0.17 1.13 0.15   
172 060923A  230662  *        51.5    4.1 8.82e-7 1.34e-7 1.70 0.22 *     *     *        *       4.50  18.87  11.42 13.42  *     *     *     1.02  0.35  0.39  420   100    2300   1100   -.27  0.54 1.23 0.05   
173 060923B  230702  *         8.9    1.3 4.90e-7 6.25e-8 2.47 0.24 *     *     *        *       8.50  8.50   *     *      *     *     *     0.79  0.18  0.20  *     *      *      *      0.57  0.08 *    *   
174 060923C  230711  *        67.4   10.3 1.57e-6 2.18e-7 2.25 0.23 *     *     *        *       5.10  16.95  7.15  8.14   *     *     *     1.22  0.26  0.29  850   110    245000 65000  0.60  0.10 1.90 0.45   
175 060926   231231  3.208     8.0    0.1 2.32e-7 2.73e-8 2.50 0.22 *     *     52.0282  51.7492 7.60  7.60   *     *      0.00  *     *     0.79  0.29  0.30  160   40     1000   425    -.20  0.40 1.36 0.20   
176 060927   231362  5.60     22.6    0.3 1.21e-6 5.79e-8 1.61 0.08 72    11    53.9532  53.4187 5.20  5.20   *     *      0.00  *     *     0.82  0.27  0.30  *     *      4480   1400   0.73  0.06 1.81 0.44   
177 060929   231702  *        12.4    2.4 2.86e-7 4.26e-8 1.48 0.25 *     *     *        *       3.60  13.08  9.10  10.47  *     *     *     1.15  0.30  0.35  *     *      *      *      0.87  0.05 *    *      
178 061002   231974  *        22.1    3.8 8.58e-7 9.73e-8 1.57 0.19 *     *     *        *       3.70  3.70   *     *      *     *     *     1.30  0.30  0.35  400   70     *      *      1.00  0.12 *    *   
179 061004   232339  *         6.3    0.7 5.69e-7 3.04e-8 1.77 0.09 *     *     *        *       4.70  4.70   *     *      *     *     *     0.83  0.11  0.12  320   100    15600  10000  0.72  0.08 1.57 0.46   
180 061006   232585  *       129.8   30.7 1.43e-6 1.43e-7 1.74 0.16 *     *     *        *       14.0  14.0   *     *      *     *     *     0.77  0.25  0.27  400   200    *      *      0.73  0.10 *    *    
181 061007   232683  1.262    75.0    5.0 4.50e-5 5.32e-7 1.02 0.02 400   20    53.9768  52.4562 1.80  17.97  3.04  3.28   0.71  0.14  0.16  1.15  0.12  0.13  350   40     *      *      1.69  0.01 *    *   
182 061019   234516  *       174.7    6.1 2.44e-6 4.01e-7 1.85 0.26 *     *     *        *       3.80  131.08 24.31 29.45  *     *     *     1.10  0.26  0.30  *     *      173000 27500  0.87  0.05 2.41 0.70   
183 061021   234905  0.3463   43.8    5.6 3.01e-6 1.04e-7 1.28 0.06 777   250   51.1726  49.6603 4.50  10.73  1.50  1.58   0.095 0.022 0.023 1.04  0.07  0.07  210   40     24000  4500   0.76  0.02 1.13 0.03   
184 061028   235715  *       105.6   34.8 9.49e-7 1.72e-7 1.69 0.29 *     *     *        *       13.0  13.0   *     *      *     *     *     1.33  0.41  0.47  290   20     *      *      0.84  0.16 *    *    
185 061102   236430  *        36.3    9.4 2.76e-7 6.76e-8 1.47 0.36 *     *     *        *       4.60  13.29  5.79  7.06   *     *     *     2.23  0.42  0.52  670   200    *      *      0.64  0.28 *    *      
186 061110A  238108  0.757    41.0    1.1 1.13e-6 8.05e-8 1.64 0.12 *     *     51.5639  50.1958 4.87  21.02  1.20  1.56   0.97  0.19  0.18  2.05  0.11  0.10  4000  1000   75400  44000  0.23  0.25 1.11 0.35  
187 061110B  238174  3.44    128.0    5.0 1.35e-6 1.21e-7 0.99 0.15 *     *     53.8324  52.3725 4.83  4.83   *     *      0.00  *     *     1.04  0.41  0.37  *     *      *      *      *     *    1.70 0.28   
188 061121   239899  1.314    81.5    5.0 1.39e-5 1.93e-7 1.40 0.03 606   72    53.3816  51.8348 4.00  17.72  2.12  2.30   0.64  0.11  0.12  1.02  0.08  0.08  853   150    10100  1200   0.71  0.07 1.48 0.03  
189 061126   240766  *        50.3   11.0 6.61e-6 1.76e-7 1.22 0.05 *     *     *        *       10.0  25.26  2.42  2.57   *     *     *     0.93  0.07  0.07  *     *      *      *      *     *    1.32 0.02 
190 061201   241840  0.111    0.77   0.09 3.41e-7 2.78e-8 0.80 0.14 873   300   49.0805  49.2398 5.30  20.05  9.42  11.10  0.19  0.11  0.14  0.62  0.21  0.22  *     *      2160   500    0.53  0.14 1.85 0.18   
191 061202   241963  *        94.2   35.3 3.45e-6 1.33e-7 1.55 0.07 *     *     *        *       12.0  75.49  7.80  8.40   *     *     *     1.20  0.08  0.08  1020  125    15400  900    0.24  0.14 1.74 0.06   
192 061210   243690  *        85.4   12.6 1.09e-6 1.77e-7 1.55 0.27 *     *     *        *       *     *      *     *      *     *     *     1.90  1.3   1.7   *     *      *      *      *     *    *    *      
193 061217   251634  0.827    0.30   0.05 4.29e-8 7.68e-9 0.77 0.31 *     *     50.4724  51.2570 3.40  3.40   *     *      0.00  *     *     1.40  0.86  1.13  *     *      *      *      *     *    *    *     
194 061218   251863  *         4.1    0.5 4.10e-8 1.50e-8 2.76 0.63 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *  
195 061222A  252588  2.088    96.0   16.0 8.12e-6 1.61e-7 1.32 0.04 324   50    53.7623  52.2697 9.00  41.86  3.33  3.53   0.46  0.45  0.53  1.06  0.08  0.08  200   10     3100   900    0.34  0.06 1.08 0.07   
196 061222B  252593  3.355    40.0    5.0 2.27e-6 1.83e-7 1.96 0.13 *     *     53.4036  52.4405 27.70 40.41  5.86  5.35   4.18  1.52  1.81  1.60  0.20  0.18  *     *      *      *      *     *    2.44 0.15   
197 070103   254532  2.6208   18.4    1.2 3.29e-7 4.50e-8 1.89 0.20 *     *     52.3406  51.6346 4.40  25.58  10.28 11.82  4.34  2.15  2.57  1.15  0.25  0.28  *     *      1680   300    -.18  0.14 1.47 0.11   
198 070107   255029  *       333.8   31.0 5.23e-6 2.62e-7 1.27 0.09 *     *     *        *       30.0  43.09  3.78  4.06   *     *     *     1.08  0.09  0.10  *     *      110000 12000  0.99  0.03 1.89 0.17   
199 070110   255445  2.352    85.5    5.0 1.63e-6 1.09e-7 1.57 0.11 *     *     53.0850  51.6784 1.5   1.5    *     *      0.00  *     *     0.98  0.04  0.04  340   50     *      *      0.96  0.04 *    *   
200 070126   257741  *        51.0    5.0 1.60e-7 0.60e-7 1.90 0.50 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
201 070129   258408  2.3384  459.1   25.4 3.01e-6 2.68e-7 1.98 0.15 *     *     53.1298  50.9915 7.0   16.77  3.45  3.77   1.01  0.38  0.43  1.25  0.13  0.14  1520  200    13200  1000   0.05  0.17 1.03 0.15   
202 070208   259714  1.165    48.0    2.0 5.18e-7 1.17e-7 1.97 0.36 *     *     51.6137  50.2680 1.80  10.02  8.44  9.69   0.83  0.44  0.54  1.30  0.27  0.30  *     *      1160   250    -.89  0.40 1.23 0.10   
203 070209   259803  *       0.068  0.018 2.04e-8 3.87e-9 1.31 0.24 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
204 070219   261132  *        17.2    4.4 3.22e-7 4.69e-8 1.76 0.23 *     *     *        *       4.00  4.00   *     *      *     *     *     1.00  0.30  0.32  520   200    3840   2200   -.02  0.40 1.02 0.28   
205 070220   261299  *       144.0   32.0 1.05e-5 2.32e-7 1.37 0.04 300   130   *        *       35.0  35.0   *     *      *     *     *     0.27  0.07  0.07  320   30     10200  2000   1.01  0.04 2.04 0.15   
206 070223   261664  *       100.0   23.6 1.88e-6 1.39e-7 1.85 0.12 *     *     *        *       1.40  1.40   *     *      *     *     *     0.70  0.27  0.28  610   100    *      *      0.91  0.08 *    *      
207 070224   261880  *        48.0   35.0 3.70e-7 6.60e-8 2.29 0.29 *     *     *        *       3.80  3.80   *     *      *     *     *     1.20  0.22  0.24  900   100    *      *      0.54  0.05 *    *      
208 070306   263361  1.497   210.0   10.0 5.46e-6 2.87e-7 1.63 0.07 *     *     53.0456  51.1208 2.90  42.06  3.80  4.10   2.91  0.33  0.37  1.07  0.09  0.10  570   100    31600  2200   0.20  0.04 1.87 0.07   
209 070318   271019  0.836    63.0    3.0 2.62e-6 1.41e-7 1.38 0.09 *     *     52.1116  50.5761 1.40  27.50  4.00  4.33   0.82  0.11  0.12  1.11  0.12  0.13  7500  2000   261000 42000  0.85  0.06 1.90 0.35   
210 070328   272773  *        72.1    8.5 9.15e-6 1.76e-7 1.21 0.04 500   120   *        *       2.60  24.91  2.59  2.74   *     *     *     1.12  0.09  0.09  180   10     650    30     0.29  0.06 1.41 0.01   
211 070330   273180  *         6.6    0.7 2.10e-7 2.76e-8 1.88 0.19 *     *     *        *       5.50  17.70  6.48  7.60   *     *     *     1.06  0.23  0.26  *     *      *      *      *     *    0.91 0.04   
212 070406   274153  *         0.7    0.2 4.50e-8 1.00e-8 0.90 0.40 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
213 070411   275087  2.954   101.0    5.0 2.56e-6 1.36e-7 1.62 0.09 *     *     53.5235  52.1162 26.0  26.0   *     *      0.00  *     *     1.07  0.15  0.16  *     *      16800  7400   0.94  0.12 1.25 0.15   
214 070412   275119  *        32.5    5.1 4.83e-7 6.62e-8 1.41 0.19 *     *     *        *       2.70  15.77  8.93  10.16  *     *     *     1.13  0.32  0.36  105   10     26000  5700   0.91  0.05 1.99 0.30   
215 070419A  276205  0.97    116.0    6.0 6.67e-7 1.01e-7 2.37 0.25 *     *     51.4057  49.6357 2.40  *      *     *      0.00  *     *     0.92  0.27  0.27  2430  1300   *      *      0.46  0.50 *    *      
216 070419B  276212  1.9588  238.2   14.3 7.46e-6 1.94e-7 1.65 0.05 *     *     53.4889  51.5831 6.70  16.50  2.33  2.48   0.93  0.23  0.25  0.60  0.07  0.08  540   140    8000   2000   0.55  0.30 1.32 0.07   
217 070420   276321  *        77.0    5.5 1.45e-5 4.22e-7 1.51 0.05 120   76    *        *       33.0  45.89  4.12  4.45   *     *     *     1.00  0.10  0.10  220   10     2840   450    0.30  0.09 1.26 0.08   
218 070427   277356  *        11.1    1.0 7.31e-7 3.56e-8 2.03 0.09 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
219 070429A  277571  *       168.0   27.0 9.37e-7 1.44e-7 2.10 0.26 *     *     *        *       8.40  48.54  4.34  4.66   *     *     *     2.61  0.20  0.22  1000  150    583000 43000  0.36  0.06 *    *      
220 070429B  277582  0.904     0.5    0.1 6.58e-8 1.01e-8 1.65 0.22 *     *     50.5303  51.1110 1.80  62.80  30.00 45.00  *     *     *     2.10  1.40  1.00  *     *      *      *      *     *    *    *      
221 070506   278693  2.31      4.3    0.3 2.06e-7 2.34e-8 1.68 0.17 *     *     52.1080  51.9943 3.79  17.29  9.56  11.10  1.83  1.26  1.57  1.26  0.34  0.40  *     *      *      *      0.51  0.11 *    *      
222 070508   278854  0.82     21.0    1.0 2.01e-5 2.48e-7 1.34 0.02 188   8     52.9837  51.9215 7.80  39.54  5.17  5.74   1.05  0.19  0.13  1.02  0.14  0.14  *     *      950    50     0.58  0.02 1.41 0.02   
223 070509   278903  *         7.8    1.2 1.87e-7 2.62e-8 2.21 0.23 *     *     *        *       7.89  7.89   *     *      *     *     *     0.38  0.24  0.24  *     *      380    100    0.12  0.70 1.40 0.50   
224 070517   279494  *         7.8    1.6 2.19e-7 3.52e-8 1.91 0.25 *     *     *        *       8.30  8.30   *     *      *     *     *     0.89  0.12  0.13  *     *      2600   700    -.07  0.25 1.12 0.15   
225 070518   279592  *         4.3    0.8 8.97e-8 2.43e-8 2.01 0.23 *     *     *        *       1.49  1.49   *     *      *     *     *     1.08  0.18  0.18  950   250    121000 28000  0.62  0.09 1.10 0.35   
226 070520A  279817  *        71.0   16.2 4.98e-7 1.04e-7 1.74 0.30 *     *     *        *       2.15  21.28  3.32  3.62   *     *     *     1.93  0.16  0.19  970   250    10800  1400   0.12  0.58 1.08 0.14   
227 070520B  279898  *        96.0   35.8 1.07e-6 1.29e-7 1.13 0.21 *     *     *        *       3.76  3.76   *     *      *     *     *     0.65  0.31  0.31  2400  1200   *      *      0.83  0.23 *    *      
228 070521   279935  0.553    37.9    2.0 8.20e-6 1.64e-7 1.33 0.04 222   25    52.1294  50.7419 2.92  77.19  9.63  10.4   1.98  0.29  0.31  1.04  0.15  0.15  *     *      1500   350    0.13  0.14 1.36 0.13   
229 070529   280706  2.50    109.0    3.0 2.47e-6 2.43e-7 1.36 0.16 *     *     53.4528  51.9594 18.0  42.82  9.23  10.67  4.80  1.85  2.26  1.10  0.21  0.23  170   20     1680   500    0.69  0.18 1.29 0.08   
230 070531   280958  *        44.6    6.1 1.06e-6 1.29e-7 1.32 0.19 *     *     *        *       21.0  21.0   *     *      *     *     *     -.16  0.20  0.20  *     *      480    70     1.04  0.28 2.99 0.60   
231 070611   282003  2.04     12.0    1.0 4.03e-7 6.28e-8 1.66 0.24 *     *     52.2644  51.6680 1.58  1.58   *     *      0.00  *     *     0.75  0.20  0.20  *     *      *      *      *     *    1.14 0.10   
232 070612A  282066  *       365.3   51.7 1.08e-5 6.08e-7 1.64 0.09 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
233 070612B  282073  *        18.0    4.5 1.82e-6 1.36e-7 1.56 0.12 *     *     *        *       16.0  16.0   *     *      *     *     *     1.46  0.80  0.46  *     *      *      *      *     *    2.31 0.67   
234 070616   282445  *       406.8   17.3 1.97e-5 3.45e-7 1.59 0.04 *     *     *        *       34.0  34.0   *     *      *     *     *     1.08  0.10  0.10  2500  700    40800  20000  1.26  0.09 2.05 0.25   
235 070621   282808  *        33.3    2.5 4.40e-6 1.53e-7 1.53 0.06 *     *     *        *       3.18  41.52  8.31  9.19   *     *     *     1.62  0.23  0.25  400   25     1900   1250   0.73  0.40 1.09 0.07   
236 070628   283320  *        39.0    4.0 3.56e-6 1.54e-7 1.89 0.08 *     *     *        *       58.00 82.20  5.79  6.24   *     *     *     1.07  0.09  0.09  *     *      7144   770    0.45  0.06 1.18 0.05   
237 070704   283791  *       377.6   21.5 5.85e-6 2.52e-7 1.65 0.08 *     *     *        *       71.0  71.0   *     *      *     *     *     0.39  0.15  0.15  5260  4000   *      *      0.97  0.13 *    *      
238 070714A  284850  *         3.0    1.4 1.55e-7 1.58e-8 2.56 0.20 *     *     *        *       9.22  9.22   *     *      *     *     *     0.58  0.19  0.20  *     *      310    60     -.65  0.50 0.78 0.10    
239 070714B  284856  0.92     64.0    5.0 7.25e-7 1.04e-7 1.40 0.22 1120  400   51.6635  50.1407 6.43  21.91  7.27  8.25   0.54  0.28  0.35  1.22  0.24  0.26  490   100    2000   200    1.00  0.18 1.89 0.20   
240 070721A  285653  *         3.3    0.5 7.29e-8 1.77e-8 2.35 0.37 *     *     *        *       1.61  1.61   *     *      *     *     *     0.98  0.20  0.20  360   250    1800   1400   0.61  0.20 2.38 0.25   
241 070721B  285654  3.626   336.9   22.5 3.56e-6 2.26e-7 1.24 0.11 *     *     54.1601  52.2978 2.33  2.33   *     *      0.00  *     *     0.47  0.06  0.06  140   20     8850   800    0.83  0.03 2.31 0.26   
242 070724A  285948  0.457    0.40   0.04 3.09e-8 6.76e-9 1.86 0.31 *     *     49.4000  49.9614 1.20  1.20   *     *      0.00  *     *     0.14  0.11  0.11  370   90     *      *      1.15  0.07 *    *    
243 070729   286373  *         0.9    0.1 1.00e-7 2.00e-8 0.96 0.27 *     *     *        *       2.60  2.60   *     *      *     *     *     0.80  0.40  0.40  *     *      *      *      *     *    *    *     
244 070731   286574  *         2.9    0.4 1.67e-7 6.08e-8 1.58 0.23 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
245 070802   286809  2.45     16.4    1.0 2.79e-7 4.72e-8 1.75 0.25 *     *     52.2704  51.5934 2.90  2.90   *     *      0.00  *     *     0.78  0.18  0.18  520   110    8400   2600   0.17  0.18 1.36 0.20   
246 070805   287088  *        26.4    3.1 7.08e-7 7.44e-8 1.73 0.18 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
247 070808   287260  *        58.4   11.5 1.59e-6 1.14e-7 1.12 0.14 *     *     *        *       2.83  97.20  23.97 30.66  *     *     *     1.10  0.31  0.35  270   35     *      *      0.95  0.07 *    *      
248 070809   287344  *        1.28   0.37 1.02e-7 1.46e-8 1.66 0.21 *     *     *        *       6.40  6.40   *     *      *     *     *     0.41  0.17  0.18  540   210    5480   2500   0.08  0.18 1.05 0.21   
249 070810A  287364  2.17     11.0    1.0 6.72e-7 5.10e-8 2.06 0.13 *     *     52.3583  51.8180 1.75  10.65  4.17  4.75   0.90  0.40  0.47  1.22  0.20  0.23  *     *      1600   800    0.52  0.35 1.34 0.11   
250 070810B  287409  0.0385  0.072  0.023 1.64e-8 3.70e-9 1.05 0.36 *     *     46.7585  47.9175 *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
251 070911   290624  *       158.5    6.0 1.27e-5 2.29e-7 1.71 0.04 *     *     *        *       2.93  2.93   *     *      *     *     *     0.89  0.15  0.16  *     *      480000 110000 1.29  0.13 2.67 0.53   
252 070913   290843  *         2.7    0.6 1.70e-7 2.81e-8 1.41 0.24 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    0.90 0.70   
253 070917   291292  *         7.5    1.7 2.11e-6 5.96e-8 1.50 0.05 *     *     *        *       *     *      *     *      *     *     *     0.69  0.61  1.25  *     *      *      *      *     *    *    *      
254 070920A  291614  *        51.5    5.1 5.22e-7 7.38e-8 1.59 0.21 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
255 070920B  291728  *        22.3    2.8 8.11e-7 4.84e-8 1.88 0.09 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
256 070923   292004  *       0.176  0.050 4.92e-8 8.90e-9 1.10 0.29 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
257 071001   292826  *        57.4    3.9 7.86e-7 7.89e-8 1.67 0.16 *     *     *        *       76.0  76.0   *     *      *     *     *     1.46  0.18  0.12  520   60     *      *      0.18  0.20 *    *    
258 071003   292934  1.604   150.0   10.0 8.35e-6 2.86e-7 1.34 0.06 780   75    53.4320  51.6716 11.0  11.0   *     *      0.00  *     *     0.94  0.08  0.08  *     *      34400  2500   0.50  0.37 1.80 0.08   
259 071008   293587  *        18.0    5.1 2.50e-7 4.10e-8 2.14 0.25 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
260 071010A  293707  0.98      6.0    1.0 2.02e-7 4.42e-8 2.24 0.34 *     *     50.9358  50.4544 6.54  42.71  18.25 20.91  1.88  0.95  1.11  1.52  0.38  0.43  *     *      68500  8500   -.85  0.32 1.80 0.22   
261 071010B  293795  0.947    35.7    0.5 4.62e-6 1.02e-7 1.97 0.04 52    12    52.3379  51.0746 1.01  1.01   *     *      0.00  *     *     0.57  0.44  0.44  *     *      *      *      0.65  0.06 *    *    
262 071011   293924  *        80.9   17.3 2.46e-6 1.88e-7 1.45 0.13 *     *     *        *       *     *      *     *      *     *     *     1.35  0.41  0.45  *     *      574000 81000  0.84  0.05 4.00 1.00   
263 071013   294120  *        26.1    7.5 3.22e-7 7.04e-8 1.63 0.36 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
264 071018   294645  *       288.0   45.3 1.05e-6 1.70e-7 1.56 0.25 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
265 071020   294835  2.142     4.2    0.2 2.34e-6 5.50e-8 1.08 0.04 322   53    53.3738  53.2477 5.12  5.12   *     *      0.00  *     *     0.60  0.10  0.10  *     *      250    35     0.66  0.10 1.26 0.04   
266 071021   294974  2.452   228.7   74.0 1.36e-6 1.74e-7 1.66 0.20 *     *     53.0077  51.1866 4.80  12.03  4.24  4.58   0.93  0.56  0.64  1.02  0.15  0.16  570   60     23600  5000   0.63  0.10 1.09 0.12   
267 071025   295301  *       241.3   35.8 7.32e-6 2.23e-7 1.71 0.06 *     *     *        *       5.13  11.55  2.85  3.09   *     *     *     1.27  0.13  0.14  280   30     3600   2400   1.34  0.05 1.65 0.05   
268 071028A  295527  *        33.0    7.6 3.25e-7 5.68e-8 1.83 0.25 *     *     *        *       5.09  5.09   *     *      *     *     *     1.11  0.15  0.16  1120  400    25400  8100   -.01  0.30 1.90 0.75   
269 071031   295670  2.692   180.0   10.0 8.99e-7 1.29e-7 2.36 0.26 *     *     52.5399  50.8518 1.22  1.22   *     *      *     *     *     0.86  0.16  0.17  1560  200    140000 50000  0.97  0.11 1.92 0.50   
270 071101   295779  *         4.8    2.0 7.02e-8 2.09e-8 2.00 0.44 *     *     *        *       56.0  56.0   *     *      *     *     *     1.70  1.10  1.30  *     *      *      *      *     *    0.77 0.23   
271 071112B  296503  *        0.30   0.09 4.75e-8 9.15e-9 0.71 0.32 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    * 
272 071112C  296504  0.823    15.0    2.0 3.12e-6 1.20e-7 1.10 0.60 *     *     52.2416  51.3263 7.44  7.44   *     *      0.00  *     *     0.63  0.10  0.10  *     *      1000   200    1.10  0.06 1.50 0.05   
273 071117   296805  1.331     6.6    1.8 2.48e-6 7.77e-8 1.52 0.06 278   80    52.6048  52.1528 2.31  2.33   *     *      0.00  *     *     0.72  0.13  0.23  *     *      8770   3300   0.47  0.30 1.11 0.15   
274 071118   296856  *       105.6   34.9 6.64e-7 1.28e-7 1.53 0.28 *     *     *        *       9.70  27.10  4.65  5.12   *     *     *     0.66  0.10  0.10  590   180    11000  1000   0.42  0.20 1.94 0.21   
275 071122   297114  1.14     68.7   14.4 6.34e-7 1.29e-7 1.64 0.32 *     *     51.7868  50.2803 4.74  4.74   *     *      0.00  *     *     0.64  0.23  0.23  *     *      *      *      *     *    2.56 0.09   
276 071129   297628  *       430.1   90.6 3.69e-6 3.29e-7 1.88 0.14 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *  
277 071227   299787  0.384     1.8    0.4 5.05e-7 1.23e-7 2.03 0.35 *     *     50.4059  50.2918 1.25  1.25   *     *      0.00  *     *     0.79  0.38  0.41  *     *      135    10     0.81  0.44 3.78 0.25   
278 080121   301491  *         0.7    0.2 3.20e-8 9.96e-9 1.70 0.46 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
279 080123   301578  *        0.04   0.02 1.16e-8 6.79e-9 2.14 0.91 *     *     *        *       2.30  2.30   *     *      *     *     *     0.74  0.10  0.11  500   90     *      *      0.80  0.30 *    *    
280 080129   301981  *        50.2   14.0 9.65e-7 1.47e-7 1.23 0.27 *     *     *        *       64.00 64.00  *     *      *     *     *     0.91  0.10  0.11  *     *      12300  2100   0.64  0.15 1.34 0.13   
281 080205   302506  *       104.1    4.9 2.03e-6 1.32e-7 1.96 0.28 *     *     *        *       7.14  7.14   *     *      *     *     *     0.58  0.10  0.10  200   10     *      *      1.45  0.03 *    *    
282 080207   302728  2.086   292.5    8.0 6.39e-6 2.11e-7 1.56 0.06 *     *     53.5395  51.5627 1.95  70.83  11.43 12.51  10.55 1.81  2.00  1.39  0.18  0.19  200   10     12900  2700   1.49  0.25 1.82 0.17   
283 080210   302888  2.64     45.0   11.0 1.81e-6 1.15e-7 1.71 0.11 *     *     53.1901  52.0979 5.47  15.24  6.62  7.68   1.27  0.92  1.15  1.29  0.29  0.26  800   500    6700   2200   0.37  0.60 1.56 0.12   
284 080212   303105  *       117.4   13.7 3.34e-6 2.39e-7 1.52 0.11 *     *     *        *       7.26  15.35  3.27  3.54   *     *     *     1.16  0.12  0.13  *     *      24700  5500   1.08  0.03 1.57 0.15   
285 080218A  303609  *        22.8    2.8 6.17e-7 1.29e-7 2.17 0.32 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
286 080218B  303631  *         5.1    1.4 6.17e-7 1.01e-7 2.53 0.27 *     *     *        *       14.00 44.75  25.19 30.45  *     *     *     1.23  0.46  0.53  *     *      *      *      *     *    1.04 0.05   
287 080229A  304379  *        64.0   16.0 9.10e-6 2.39e-7 1.81 0.05 *     *     *        *       8.97  27.09  3.07  3.31   *     *     *     0.85  0.08  0.08  195   15     2500   200    0.11  0.05 1.29 0.03   
288 080303   304549  *        67.4   19.5 6.68e-7 1.00e-7 1.48 0.25 *     *     *        *       13.0  13.0   *     *      *     *     *     1.07  0.17  0.18  2700  830    *      *      0.77  0.07 *    *    
289 080307   305011  *       122.2   24.3 9.27e-7 1.18e-7 1.70 0.20 *     *     *        *       2.37  2.37   *     *      *     *     *     0.64  0.13  0.13  22600 6200   *      *      0.48  0.15 *    *    
290 080310   305288  2.427   365.0   20.0 2.31e-6 1.95e-7 2.21 0.15 *     *     52.9316  50.9043 3.28  3.28   *     *      0.00  *     *     1.14  0.07  0.08  500   160    11300  1200   0.20  0.11 1.64 0.14   
291 080319A  306754  *        43.6    5.5 4.45e-6 3.12e-7 1.54 0.12 *     *     *        *       1.45  1.45   *     *      *     *     *     1.32  0.12  0.25  690   100    13600  9100   0.25  0.45 2.28 0.94   
292 080319B  306757  0.937   125.0    3.1 8.50e-5 8.30e-7 1.05 0.02 651   14    53.8553  52.0455 1.12  4.38   0.02  0.02   0.09  0.04  0.05  0.93  0.07  0.08  100   13     2920   500    1.50  0.01 1.96 0.05   
293 080319C  306778  1.95     34.0    9.0 3.51e-6 1.43e-7 1.29 0.07 307   92    53.3253  52.2637 2.21  2.21   *     *      0.00  *     *     0.52  0.07  0.07  370   30     4720   1400   0.90  0.10 1.68 0.10   
294 080319D  306793  *        26.9    4.5 3.23e-7 7.70e-8 1.79 0.34 *     *     *        *       22.0  22.0   *     *      *     *     *     0.88  0.10  0.11  690   40     *      *      0.89  0.12 *    *    
295 080320   306858  *        13.8    1.9 2.83e-7 4.03e-8 1.62 0.21 *     *     *        *       1.35  1.35   *     *      *     *     *     0.87  0.06  0.06  580   250    74000  25000  0.68  0.05 1.21 0.07   
296 080325   307604  *       162.8   32.9 4.85e-6 4.41e-7 1.55 0.17 *     *     *        *       3.81  3.81   *     *      *     *     *     0.93  0.18  0.19  900   160    16000  8500   0.64  0.30 1.15 0.15   
297 080328   307931  *        91.1    1.7 9.51e-6 2.06e-7 1.41 0.04 *     *     *        *       34.0  47.98  4.75  5.11   *     *     *     0.97  0.09  0.09  170   5      1950   400    0.68  0.06 1.23 0.04   
298 080330   308041  1.51     61.0    9.0 3.48e-7 8.22e-8 2.47 0.44 *     *     51.5244  50.1388 1.23  6.03   3.52  3.90   0.24  0.18  0.21  0.97  0.16  0.18  170   10     930    350    0.20  0.20 *    * 
299 080405   308549  *        40.0    5.0 1.20e-6 1.00e-7 1.28 0.07 *     *     *        *       3.30  3.30   *     *      *     *     *     0.94  0.66  0.36  *     *      *      *      *     *    *    *     
300 080409   308812  *        22.7    7.5 6.23e-7 7.51e-8 2.04 0.19 *     *     *        *       23.0  23.0   *     *      *     *     *     0.63  0.25  0.26  *     *      510    150    -.50  0.35 0.96 0.09   
301 080411   309010  1.03     56.0    1.0 2.65e-5 3.22e-7 1.68 0.02 259   27    53.2773  51.8366 5.77  17.84  1.40  1.45   0.42  0.05  0.05  1.11  0.05  0.05  *     *      18200  6400   0.99  0.09 1.37 0.02   
302 080413A  309096  2.433    46.0    1.0 3.52e-6 1.00e-7 1.53 0.05 *     *     53.4813  52.3542 8.71  8.71   *     *      0.00  *     *     1.06  0.18  0.19  160   20     *      *      1.21  0.05 *    *     
303 080413B  309111  1.10      8.0    1.0 3.36e-6 1.37e-7 1.74 0.06 *     *     52.4371  51.8563 3.06  10.06  2.02  2.16   0.24  0.07  0.08  1.05  0.08  0.08  *     *      640    110    0.56  0.09 1.01 0.02   
304 080426   310219  *        1.73   0.38 3.74e-7 2.68e-8 1.92 0.12 *     *     *        *       36.0  36.0   *     *      *     *     *     0.77  0.15  0.16  *     *      423    100    -.36  0.62 1.26 0.06   
305 080430   310613  0.767    16.2    2.4 1.17e-6 5.08e-8 1.73 0.08 *     *     51.5717  50.6095 0.96  14.65  2.61  2.79   0.34  0.07  0.07  1.16  0.10  0.11  390   60     32000  5000   0.44  0.03 1.13 0.04   
306 080503   310785  *       159.8   43.6 2.00e-6 1.49e-7 1.91 0.12 *     *     *        *       5.57  5.57   *     *      *     *     *     1.62  0.30  0.33  *     *      *      *      *     *    *    *     
307 080506   311159  *       152.1   14.2 1.29e-6 1.54e-7 1.76 0.19 *     *     *        *       17.0  17.0   *     *      *     *     *     0.98  0.11  0.11  640   100    *      *      0.62  0.20 *    *    
308 080515   311658  *        20.9    5.2 2.57e-6 2.47e-7 2.20 0.16 *     *     *        *       4.70  4.70   *     *      *     *     *     0.84  0.39  0.81  *     *      *      *      *     *    0.91 0.44   
309 080516   311762  *         5.7    0.2 2.65e-7 4.49e-8 1.81 0.26 *     *     *        *       32.0  139.19 31.77 36.95  *     *     *     1.66  0.30  0.34  *     *      2500   100    0.35  0.17 1.04 0.13   
310 080517   311874  *        64.6   22.1 5.88e-7 1.23e-7 1.44 0.32 *     *     *        *       8.12  8.12   *     *      *     *     *     0.68  0.31  0.32  900   300    *      *      0.64  0.25 *    *    
311 080520   312047  1.546     2.8    0.7 5.89e-8 1.43e-8 3.08 0.52 *     *     50.5280  50.4867 6.48  6.48   *     *      0.00  *     *     0.87  0.25  0.27  *     *      *      *      0.94  0.15 *    *    
312 080523   312242  *        48.0   22.6 7.68e-7 6.92e-8 1.27 0.13 *     *     *        *       2.10  2.10   *     *      *     *     *     0.88  0.18  0.18  1910  400    *      *      0.77  0.18 *    *    
313 080524   312277  *         9.0    2.0 2.90e-7 5.00e-8 1.10 0.20 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
314 080602   312958  *        74.3    7.1 3.26e-6 2.53e-7 1.28 0.13 *     *     *        *       3.51  11.72  4.00  4.29   *     *     *     0.86  0.13  0.14  150   10     450    120    -.09  0.25 0.73 0.17   
315 080603B  313087  2.69     60.0    4.0 2.58e-6 8.88e-8 1.73 0.06 200   56    53.3542  52.1431 4.70  19.31  8.64  9.88   2.42  1.34  1.62  1.63  0.38  0.45  150   9      *      *      0.83  0.04 *    *    
316 080604   313116  1.416    82.0   13.0 7.89e-7 9.01e-8 1.68 0.17 *     *     52.1207  50.5900 3.81  3.81   *     *      0.00  *     *     0.73  0.13  0.14  7750  1540   *      *      0.48  0.16 *    *    
317 080605   313299  1.640    20.0    1.0 1.35e-5 2.13e-7 1.32 0.03 246   18    53.6770  52.7976 6.67  17.20  5.31  6.01   0.72  0.38  0.48  0.83  0.16  0.17  *     *      3162   550    0.79  0.02 1.73 0.07   
318 080607   313417  3.036    79.0    5.0 2.47e-5 4.56e-7 1.24 0.04 419   38    54.7704  53.4787 1.69  14.71  3.11  3.35   2.44  0.58  0.65  1.16  0.12  0.13  350   30     4430   750    1.19  0.05 1.67 0.06   
319 080613B  313954  *        78.3    9.5 5.71e-6 1.47e-7 1.33 0.05 *     *     *        *       3.20  3.20   *     *      *     *     *     0.17  0.08  0.08  540   200    *      *      0.37  0.21 *    *    
320 080623   315080  *        15.2    5.1 1.07e-6 9.61e-8 1.28 0.15 *     *     *        *       26.0  26.0   *     *      *     *     *     0.82  0.10  0.11  *     *      *      *      *     *    1.15 0.04   
321 080701   315615  *        17.8    6.7 7.41e-7 6.91e-8 2.12 0.16 *     *     *        *       18.0  74.61  44.77 53.97  *     *     *     1.62  0.53  0.54  *     *      *      *      *     *    1.78 0.36   
322 080702A  315710  *        0.51   0.18 3.80e-7 1.06e-8 1.24 0.42 *     *     *        *       15.0  15.0   *     *      *     *     *     1.08  0.79  0.55  *     *      460    200    0.50  0.40 1.67 0.26   
323 080703   315819  *         3.5    0.8 2.08e-7 3.19e-8 1.45 0.22 *     *     *        *       5.13  5.13   *     *      *     *     *     0.51  0.07  0.07  *     *      21500  2200   0.58  0.04 2.25 0.22   
324 080707   316204  1.23     27.1    1.1 6.07e-7 6.79e-8 1.70 0.17 *     *     51.8360  50.7513 6.99  6.99   *     *      0.00  *     *     0.89  0.14  0.15  210   40     7900   1230   0.24  0.12 1.08 0.11   
325 080710   316534  0.845   120.0   17.0 1.35e-6 1.93e-7 1.38 0.23 *     *     51.8365  50.0233 4.10  4.10   *     *      0.0   *     *     0.93  0.07  0.07  *     *      20300  3600   1.04  0.11 1.92 0.24   
326 080714   316910  *        25.8    5.1 2.55e-6 1.15e-7 1.44 0.08 137   40    *        *       54.0  54.0   *     *      *     *     *     0.58  0.17  0.17  500   200    *      *      1.05  0.05 *    *      
327 080721   317508  2.591    16.2    4.5 1.41e-5 5.44e-7 1.06 0.07 485   59    54.4209  53.7666 9.60  12.60  0.47  0.48   0.52  0.05  0.05  0.90  0.02  0.02  *     *      3170   210    0.81  0.01 1.64 0.02   
328 080723A  317662  *        17.9    1.9 3.49e-7 4.68e-8 1.70 0.21 *     *     *        *       39.0  117.89 25.16 28.38  *     *     *     1.17  0.24  0.26  360   75     2400   700    -.02  0.22 1.07 0.06   
329 080725   317888  *        92.7   49.4 3.85e-6 2.28e-7 1.42 0.10 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
330 080727A  318094  *         4.9    0.9 1.34e-7 2.76e-8 1.22 0.34 *     *     *        *       6.75  50.39  37.78 45.97  *     *     *     1.06  0.70  0.82  *     *      300    100    1.40  0.60 2.90 1.00   
331 080727B  318101  *         8.7    0.2 3.20e-6 7.47e-8 1.05 0.04 *     *     *        *       36.0  36.0   *     *      *     *     *     0.11  0.24  0.24  265   90     *      *      1.04  0.08 *    *    
332 080727C  318170  *        77.6    7.3 5.43e-6 1.48e-7 1.22 0.05 *     *     *        *       68.0  181.42 62.62 60.0   *     *     *     0.64  0.32  0.35  755   150    *      *      1.05  0.15 *    *      
333 080802   318832  *       179.5   22.3 1.34e-6 1.59e-7 1.68 0.18 *     *     *        *       28.0  122.08 47.75 68.17  *     *     *     1.35  0.46  0.56  200   30     6000   5000   0.84  0.10 1.35 0.15   
334 080804   319016  2.205    34.0   16.0 3.60e-6 2.13e-7 1.09 0.10 252   14    53.5947  52.5691 1.63  1.63   *     *      0.00  *     *     0.81  0.07  0.07  150   50     66000  40000  1.09  0.05 1.43 0.25   
335 080805   319036  1.505    78.0    7.0 2.65e-6 1.24e-7 1.52 0.08 *     *     52.7818  51.2885 3.45  33.72  16.58 19.62  2.51  1.44  1.77  1.40  0.40  0.45  5750  2450   *      *      0.95  0.05 *    *      
336 080810   319584  3.35    106.0    5.0 4.64e-6 1.61e-7 1.27 0.07 550   230   54.1531  52.7662 3.28  3.28   *     *      0.00  *     *     1.08  0.07  0.07  200   40     6800   1060   0.89  0.05 1.65 0.07   
337 080822B  321376  *        64.0   20.0 1.86e-7 6.55e-8 2.42 0.51 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
338 080903   323542  *        66.3   10.4 1.58e-6 9.51e-8 1.66 0.10 *     *     *        *       17.0  17.0   *     *      *     *     *     0.30  0.15  0.15  *     *      300    30     0.67  0.09 1.96 0.06   
339 080905A  323870  0.1218    1.0   0.08 1.41e-7 1.91e-8 0.80 0.24 *     *     48.7891  48.8390 8.95  8.95   *     *      0.00  *     *     0.23  0.22  0.22  *     *      *      *      *     *    2.30 0.16   
340 080905B  323898  2.374   128.0   16.0 1.81e-6 1.59e-7 1.66 0.14 284   48    53.0941  51.5150 3.49  22.55  3.80  4.19   2.49  0.54  0.63  0.99  0.13  0.13  200   10     3500   1000   0.24  0.10 1.44 0.04   
341 080906   323984  *       148.2   19.6 3.65e-6 1.84e-7 1.52 0.08 *     *     *            *   9.74  9.74   *     *      *     *     *     0.71  0.08  0.09  1230  100    12500  2000   0.33  0.20 1.28 0.06   
342 080913   324561  6.70      8.0    1.0 5.57e-7 5.70e-8 1.20 0.16 121   39    54.1877  54.1711 3.17  3.17   *     *      0.00  *     *     0.74  0.17  0.17  *     *      *      *      *     *    1.20 0.10   
343 080915A  324744   *       23.8    3.9 2.91e-7 6.02e-8 1.58 0.31 *     *     *        *       6.71  6.71   *     *      *     *     *     2.15  0.96  1.31  *     *      *      *      *     *    *    *     
344 080915B  324805   *        4.1    0.6 1.10e-6 4.67e-8 1.96 0.05 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
345 080916A  324895  0.689    60.0    7.0 4.33e-6 1.11e-7 1.55 0.05 123   7     52.0605  50.5100 1.83  20.69  6.15  6.84   0.54  0.19  0.22  0.93  0.17  0.18  1470  370    34000  12800  0.69  0.08 1.27 0.09   
346 080916B  324907  *        36.0    5.4 6.37e-7 9.58e-8 1.41 0.23 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    0.91 0.03   
347 080919   325268  *        0.60   0.08 7.25e-8 1.08e-8 0.95 0.27 *     *     *        *       26.0  140.26 72.93 110.58 *     *     *     1.98  0.89  1.21  *     *      *      *      *     *    2.32 0.16   
348 080928   326115  1.692   280.0   30.0 2.42e-6 1.66e-7 1.73 0.12 *     *     52.7936  50.7765 5.59  10.40  2.91  3.32   0.28  0.18  0.20  1.16  0.13  0.14  530   80     9040   1700   0.91  0.25 1.85 0.10   
349 081007   330856  0.530    10.0    4.5 7.61e-7 8.14e-8 2.43 0.19 *     *     50.8436  50.0283 1.38  17.51  5.73  6.33   0.37  0.13  0.15  1.00  0.17  0.18  220   15     43350  15000  0.74  0.04 1.23 0.10   
350 081008   331093  1.969   185.5   40.3 4.26e-6 1.74e-7 1.62 0.07 *     *     53.2659  51.4701 7.10  7.10   *     *      0.00  *     *     0.96  0.07  0.07  508   80     15925  3400   0.88  0.06 1.77 0.15   
351 081011   331332  *         9.8    2.1 1.69e-7 3.11e-8 1.44 0.27 *     *     *        *       1.04  1.04   *     *      *     *     *     1.14  0.17  0.17  360   130    *      *      0.56  0.10 *    *      
352 081012   331475  *        25.2    4.5 1.12e-6 1.23e-7 0.96 0.18 *     *     *        *       2.37  2.37   *     *      *     *     *     0.30  0.30  0.30  *     *      *      *      *     *    1.51 0.38   
353 081016B  331856  *         2.6    0.8 1.08e-7 1.86e-8 0.79 0.32 *     *     *        *       17.0  17.0   *     *      *     *     *     0.74  0.31  0.32  *     *      164    60     0.03  0.96 *    *    
354 081017   331964  *       350.0   50.0 1.42e-6 2.09e-7 1.63 0.24 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
355 081022   332399  *       157.6   42.0 2.59e-6 1.80e-7 1.62 0.11 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
356 081024A  332516  *         1.8    0.6 1.27e-7 1.61e-8 1.11 0.21 *     *     *        *       77.0  77.0   *     *      *     *     *     0.85  0.71  0.43  *     *      *      *      *     *    *    *     
357 081028A  332851  3.038   260.0   40.0 3.95e-6 1.91e-7 1.77 0.08 *     *     53.6539  51.8451 3.96  5.53   1.52  1.64   0.30  0.26  0.27  1.05  0.08  0.08  2260  500    28500  9200   -.44  0.90 1.85 0.30   
358 081029   332931  3.848   270.0   45.0 2.14e-6 2.47e-7 1.41 0.18 *     *     53.8998  52.1540 2.75  2.75   *     *      0.00  *     *     0.93  0.06  0.06  *     *      18200  1400   0.49  0.08 2.61 0.25   
359 081101   333320  *        0.18   0.04 7.18e-8 1.06e-8 1.07 0.20 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
360 081102   333427  *        48.2   12.6 2.27e-6 1.75e-7 1.66 0.12 *     *     *        *       50.0  50.0   *     *      *     *     *     0.76  0.12  0.12  500   150    *      *      1.22  0.11 *    *      
361 081104   333666  *        64.0   15.3 2.10e-6 1.83e-7 1.94 0.14 *     *     *        *       7.19  124.22 61.73 75.84  *     *     *     3.47  1.02  1.36  *     *      5420   2700   *     *    1.20 0.33   
362 081109A  334112  *       221.5   59.0 4.00e-6 2.01e-7 1.61 0.09 *     *     *        *       1.57  28.34  4.32  4.71   *     *     *     1.09  0.13  0.13  550   80     36000  19000  1.15  0.04 1.45 0.17   
363 081118   334877  2.58     67.0   28.0 1.15e-6 1.02e-7 2.05 0.15 *     *     52.7783  51.5061 3.74  3.74   *     *      0.00  *     *     2.68  0.27  0.28  700   90     *      *      0.54  0.07 *    *    
364 081121   335105  2.512    14.0    2.0 4.23e-6 2.46e-7 1.06 0.10 248   32    53.8561  53.2555 4.00  4.00   *     *      0.00  *     *     0.87  0.05  0.05  *     *      *      *      *     *    1.45 0.02   
365 081126   335647  *        57.6    5.9 3.45e-6 1.24e-7 1.21 0.06 *     *     *        *       41.0  41.0   *     *      *     *     *     0.93  0.08  0.09  100   10     8900   1000   0.64  0.03 1.96 0.20   
366 081127   335715  *        17.3    3.5 4.02e-7 7.27e-8 2.04 0.30 *     *     *        *       6.86  6.86   *     *      *     *     *     1.15  0.23  0.23  430   30     2260   780    -.06  0.78 0.95 0.30   
367 081128   335895  *        96.8   11.5 2.54e-6 1.33e-7 1.88 0.08 *     *     *        *       6.08  6.08   *     *      *     *     *     0.67  0.17  0.18  500   50     43000  20000  0.92  0.09 1.31 0.20   
368 081203A  336489  2.10    223.0   90.0 7.83e-6 2.63e-7 1.43 0.06 304   20    53.6998  51.8428 1.71  5.41   2.43  2.72   0.29  0.24  0.27  1.00  0.13  0.14  160   10     8900   1300   1.14  0.03 1.93 0.10   
369 081210   337073  *       145.9    8.8 1.86e-6 1.53e-7 1.38 0.13 *     *     *        *       4.64  4.64   *     *      *     *     *     0.86  0.06  0.06  4630  2000   164000 49000  0.66  0.08 2.10 0.57   
370 081211A  337115  *         3.4    0.8 1.30e-7 3.19e-8 2.23 0.39 *     *     *        *       1.87  1.87   *     *      *     *     *     0.93  0.15  0.15  *     *      800    300    0.34  0.30 1.03 0.08   
371 081221   337889  *        33.9    0.9 1.94e-5 2.71e-7 1.75 0.03 *     *     *        *       2.03  38.30  3.92  4.21   *     *     *     1.47  0.12  0.13  270   15     700    100    0.55  0.09 1.29 0.03   
372 081222   337914  2.77     24.0    3.0 5.22e-6 1.07e-7 1.41 0.04 165   29    53.8782  53.0744 2.24  2.24   *     *      0.00  *     *     0.91  0.04  0.04  *     *      4150   600    0.91  0.02 1.39 0.03   
373 081226A  338177  *        0.46   0.33 9.15e-8 1.79e-8 1.39 0.31 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
374 081228   338338  *         3.0    1.4 9.27e-8 1.84e-8 2.00 0.30 *     *     *        *       8.80  8.80   *     *      *     *     *     1.01  0.37  0.41  *     *      *      *      *     *    0.60 0.07   
375 081230   338633  *        66.0   16.5 9.18e-7 8.82e-8 1.88 0.15 *     *     *        *       1.68  1.68   *     *      *     *     *     0.96  0.09  0.09  300   15     14000  6000   0.50  0.10 1.18 0.10   
376 090102   338895  1.546    27.0    2.2 7.06e-5 3.06e-7 1.30 0.08 465   58    54.3291  53.3036 4.05  4.05   *     *      0.00  *     *     0.58  0.05  0.05  *     *      1200   250    0.50  0.25 1.48 0.04   
377 090107A  339295  *        12.1    0.7 2.31e-7 4.55e-8 1.64 0.27 *     *     *        *       5.12  5.12   *     *      *     *     *     0.53  0.17  0.18  *     *      5900   910    -.27  0.36 1.48 0.30   
378 090111   339696  *        25.2    2.7 6.66e-7 6.00e-8 2.28 0.16 *     *     *        *       6.45  18.84  7.14  8.16   *     *     *     1.77  0.36  0.42  215   15     16000  4500   0.42  0.10 1.00 0.15   
379 090113   339852  1.7493    9.1    0.9 7.75e-7 4.53e-8 1.53 0.10 *     *     52.4253  51.9055 6.73  6.73   *     *      0.00  *     *     1.75  0.13  0.14  *     *      540    100    -.01  0.35 1.31 0.07   
380 090123   340895  *       110.9   23.0 2.90e-6 2.14e-7 1.59 0.12 *     *     *        *       1.73  1.73   *     *      *     *     *     0.81  0.09  0.09  225   20     *      *      1.44  0.03 *    *    
381 090129   341504  *        18.0    2.6 2.21e-6 7.22e-8 1.83 0.06 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
382 090201   341749  *        84.8    3.7 3.21e-5 7.28e-7 1.42 0.04 *     *     *        *       4.92  53.48  5.23  5.65   *     *     *     1.25  0.10  0.10  *     *      7800   1800   0.64  0.32 1.40 0.04   
383 090205   342121  4.650     8.8    1.8 2.03e-7 2.89e-8 2.00 0.21 *     *     52.6681  52.4757 7.72  7.71   *     *      0.00  *     *     0.99  0.11  0.11  430   60     2985   500    -.05  0.20 1.40 0.10   
384 090301A  344582  *        41.4    2.1 2.41e-5 3.53e-7 1.16 0.03 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
385 090305A  345127  *        0.35   0.05 7.45e-8 1.39e-8 0.77 0.35 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
386 090307A  345551  *        22.0    5.7 2.68e-7 6.10e-8 0.97 0.41 *     *     *        *       13.0  13.0   *     *      *     *     *     1.08  0.73  0.32  *     *      *      *      0.68  0.20 *    *    
387 090308A  345777  *        25.1    5.9 2.20e-7 4.73e-8 2.34 0.34 *     *     *        *       8.54  8.54   *     *      *     *     *     0.60  0.27  0.28  1280  400    *      *      0.31  0.30 1.20 *      
388 090309A  345945  *         3.0    1.4 1.40e-7 2.68e-8 1.30 0.33 *     *     *        *       11.0  44.51  19.67 25.07  *     *     *     1.15  0.43  0.49  *     *      7700   3600   0.38  0.15 1.05 0.20   
389 090313   346386  3.375    78.0   19.0 1.51e-6 2.58e-7 1.90 0.28 *     *     53.2713  52.0202 2.10  11.10  6.17  6.85   1.93  1.52  1.80  1.08  0.21  0.23  *     *      81000  10000  1.00  0.22 2.19 0.19   
390 090401A  348128  *       117.0   25.2 1.12e-5 2.80e-7 1.63 0.05 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *   *      
391 090401B  348152  *       186.5   39.5 1.07e-5 2.55e-7 1.29 0.05 *     *     *        *       23.0  40.23  5.49  5.97   *     *     *     0.92  0.11  0.11  *     *      7800   5200   1.40  0.05 1.53 0.06   
392 090404   348428  *        82.0   14.5 3.12e-6 1.17e-7 2.26 0.08 *     *     *        *       2.04  34.70  5.07  5.49   *     *     *     1.48  0.14  0.15  310   10     16100  1600   0.17  0.10 1.27 0.07   
393 090407   348650  1.4485  315.4   55.9 1.14e-6 2.06e-7 1.65 0.27 *     *     52.3187  50.2087 3.68  27.68  4.15  4.47   1.56  0.31  0.35  1.32  0.12  0.13  990   60     77700  7000   0.40  0.03 1.71 0.10   
394 090410   348929  *       165.1    7.0 5.85e-6 1.67e-7 1.11 0.05 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
395 090417A  349447  *       0.068  0.021 1.47e-8 3.92e-9 1.45 0.64 42.8  12.9  *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
396 090417B  349450  *       182.5   37.8 2.26e-6 1.78e-7 1.82 0.13 *     *     *        *       1.61  107.23 12.23 13.20  *     *     *     1.02  0.13  0.14  1180  120    8900   2340   0.84  0.10 1.97 0.33   
397 090418A  349510  1.608    56.0    5.0 4.66e-6 1.75e-7 1.34 0.07 117   8     53.1818  51.8500 3.55  20.12  3.25  3.47   1.22  0.23  0.26  1.13  0.11  0.12  130   10     2565   450    0.41  0.09 1.59 0.05   
398 090419   349592  *       450.0   50.0 2.50e-6 2.00e-7 1.38 0.16 *     *     *        *       12.0  89.80  55.1  65.6   *     *     *     -.03  0.35  0.38  *     *      *      *      1.61  0.05 *    *      
399 090422   349931  *         8.5    0.4 2.37e-7 4.14e-8 1.68 0.29 *     *     *        *       17.0  17.0   *     *      *     *     *     0.99  0.12  0.12  *     *      6200   2000   0.69  0.10 1.02 0.07   
400 090423   350184  8.200    10.3    1.1 6.85e-7 4.01e-8 1.81 0.09 82    15    53.9542  53.9052 2.89  8.70   3.59  4.10   9.03  6.03  7.53  0.93  0.15  0.16  620   400    5000   500    -.07  0.13 1.40 0.08   
401 090424   350311  0.544    48.0    3.0 2.21e-5 4.08e-7 1.53 0.03 250   50    52.5032  51.0106 1.82  26.33  3.34  3.59   0.51  0.07  0.08  1.09  0.11  0.11  260   20     2450   380    0.75  0.02 1.20 0.02   
402 090426   350479  2.609     1.2    0.3 1.85e-7 2.87e-8 1.84 0.21 295   83    52.1135  52.5917 1.51  1.51   *     *      0.00  *     *     1.00  0.10  0.10  *     *      300    90     0.19  0.40 1.02 0.06   
403 090429A  350853  *       184.0   48.5 1.09e-6 1.54e-7 1.52 0.22 *     *     *        *       4.25  4.25   *     *      *     *     *     0.89  0.36  0.37  *     *      375000 275000 0.91  0.35 2.40 1.13   
404 090429B  350854  *         5.6    1.0 3.74e-7 3.14e-8 1.89 0.13 *     *     *        *       1.20  1.20   *     *      *     *     *     0.61  0.13  0.13  *     *      590    100    -.88  0.60 1.17 0.07   
405 090509   351525  *       336.4   33.3 3.31e-6 4.07e-7 1.70 0.21 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
406 090510   351588  0.903     0.3    0.1 6.17e-7 9.04e-8 1.06 0.27 4250  312   51.6660  52.4683 1.66  1.66   *     *      0.00  *     *     0.70  0.08  0.08  *     *      1400   220    0.65  0.06 2.09 0.12   
407 090515   352108  *       0.036  0.016 2.23e-8 3.90e-9 1.41 0.24 *     *     *        *       1.94  7.26   2.89  3.27   *     *     *     0.79  0.12  0.13  *     *      135    20     0.08  0.33 1.66 0.65   
408 090516A  352190  4.109   210.0   65.0 9.17e-6 6.86e-7 1.60 0.12 315   15    54.4787  52.8648 4.47  8.75   1.82  1.94   1.44  0.55  0.60  1.10  0.09  0.09  *     *      17000  1100   0.88  0.09 1.69 0.09   
409 090518   352420  *        85.8   23.8 6.56e-7 1.11e-7 1.53 0.27 *     *     *        *       4.65  75.32  16.81 18.76  *     *     *     1.54  0.28  0.31  160   30     3340   1500   0.47  0.18 1.05 0.14   
410 090519   352648  3.85     64.0   10.0 1.18e-6 1.31e-7 0.85 0.20 120   15    54.0260  52.9055 2.96  2.96   *     *      0.00  *     *     0.52  0.19  0.20  470   70     *      *      1.11  0.12 *    *    
411 090529   353540  2.625    70.0   10.3 1.02e-6 1.08e-7 1.94 0.16 165   20    52.8058  51.5200 1.61  1.61   *     *      0.00  *     *     1.21  0.17  0.17  4260  1750   34000  16200  -.07  0.45 1.12 0.25   
412 090530   353567  *        40.5    7.9 1.09e-6 1.08e-7 1.56 0.15 *     *     *        *       1.78  1.78   *     *      *     *     *     0.80  0.09  0.09  144   15     61120  25000  0.63  0.04 1.37 0.20   
413 090531A  353627  *        42.8    8.1 1.64e-6 9.99e-8 1.58 0.10 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
414 090531B  353728  *        55.0    6.1 6.13e-7 7.75e-8 1.52 0.21 64.7  14.3  *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *
415 090607   354299  *         2.3    0.1 1.14e-7 1.91e-8 1.16 0.30 *     *     *        *       1.80  1.80   *     *      *     *     *     0.75  0.22  0.21  *     *      *      *      *     *    *    *     
416 090618   355083  0.54    113.2    0.6 1.09e-4 1.18e-6 1.58 0.02 162   3     53.1785  51.3122 5.77  15.64  1.39  1.46   0.19  0.03  0.03  0.96  0.02  0.02  334   5      5100   350    0.56  0.04 1.43 0.01   
417 090621A  355303  *       219.1   72.3 3.04e-6 1.81e-7 1.70 0.10 *     *     *        *       56.0  155.66 27.67 31.20  *     *     *     1.01  0.23  0.25  830   70     15600  4500   0.66  0.06 1.29 0.08   
418 090621B  355359  *        0.14   0.04 7.32e-8 1.01e-8 0.68 0.24 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
419 090628   355942  *        33.0   10.3 9.04e-7 1.01e-7 1.23 0.20 *     *     *        *       8.66  8.66   *     *      *     *     *     0.17  0.25  0.26  *     *      14600  3500   -.40  0.11 1.35 0.26   
420 090708   356776  *         8.7    1.4 5.01e-7 7.13e-8 1.86 0.21 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *  
421 090709A  356890  *        88.7    1.1 2.53e-5 3.25e-7 1.21 0.03 *     *     *        *       1.34  25.59  2.80  2.99   *     *     *     1.00  0.08  0.09  160   5      5500   580    0.73  0.03 1.49 0.03   
422 090709B  356912  *        27.0    4.5 1.47e-6 1.64e-7 1.45 0.17 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
423 090712   357072  *       186.7   44.9 3.88e-6 2.65e-7 1.36 0.11 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
424 090715A  357498  *        64.0   22.6 9.52e-7 2.19e-7 1.06 0.45 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
425 090715B  357512  3.00    266.0   11.0 5.67e-6 2.05e-7 1.58 0.07 134   30    53.9111  52.0883 1.30  10.31  0.54  0.55   1.85  0.07  0.07  0.81  0.02  0.02  44300 5400   105000 18000  0.16  0.43 1.44 0.20   
426 090726   358422  2.71     67.0   15.2 7.87e-7 8.87e-8 2.29 0.19 *     *     52.5282  51.2715 3.83  14.21  6.05  6.82   1.59  0.84  0.97  1.52  0.28  0.32  *     *      51000  11000  1.27  0.09 2.67 0.72   
427 090727   358520  *       301.9   22.9 1.42e-6 2.19e-7 1.24 0.24 *     *     *        *       25.0  25.0   *     *      *     *     *     0.59  0.15  0.16  7450  3000   172000 50000  0.42  0.13 1.20 0.16   
428 090728   358574  *        64.0   35.8 1.09e-6 1.72e-7 1.92 0.25 *     *     *        *       1.79  1.79   *     *      *     *     *     0.79  0.12  0.12  210   20     1835   400    0.11  0.30 1.77 0.20   
429 090807   359378  *       146.4   13.6 2.18e-6 1.77e-7 2.22 0.14 *     *     *        *       8.60  8.60   *     *      *     *     *     0.86  0.09  0.08  680   55     23000  4200   0.51  0.09 1.98 0.30   
430 090809   359530  2.737     5.4    1.3 3.65e-7 6.11e-8 1.35 0.26 200   8     52.7423  52.5824 6.08  10.26  3.48  3.78   0.69  0.52  0.59  0.94  0.14  0.15  *     *      22800  8400   1.02  0.04 1.41 0.60   
431 090812   359711  2.452    66.7   14.7 5.73e-6 1.56e-7 1.22 0.05 572   159   53.8691  52.5830 2.26  2.26   *     *      0.00  *     *     0.73  0.11  0.11  276   15     *      *      1.19  0.03 *    *    
432 090813   359884  *         7.1    0.6 1.33e-6 9.46e-8 1.70 0.12 *     *     *        *       6.32  21.61  3.32  3.52   *     *     *     0.89  0.09  0.10  *     *      720    80     0.41  0.04 1.27 0.02   
433 090814A  359951  0.696    80.0    8.0 1.27e-6 1.59e-7 1.84 0.19 *     *     51.4729  49.7993 4.76  4.76   *     *      0.00  *     *     0.75  0.13  0.13  3720  1200   *      *      0.97  0.25 *    *      
434 090815C  360068  *        0.58   0.27 4.47e-8 1.17e-8 0.87 0.46 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
435 090831C  361489  *        78.0   14.8 3.81e-7 1.13e-7 1.31 0.51 *     *     *        *       32.0  32.0   *     *      *     *     *     0.82  0.14  0.15  1725  800    *      *      0.81  0.13 *    *      
436 090904A  361830  *       129.5    9.4 2.89e-6 1.55e-7 1.98 0.10 *     *     *        *       9.34  9.34   *     *      *     *     *     0.51  0.10  0.10  870   80     15700  3300   0.16  0.16 1.28 0.18   
437 090904B  361831  *        64.0   16.0 1.27e-5 5.38e-7 1.56 0.08 *     *     *        *       33.0  144.41 41.16 47.52  *     *     *     0.84  0.36  0.38  *     *      *      *      *     *    1.22 0.05   
438 090912   362633  *       135.5   15.7 4.76e-6 2.72e-7 1.68 0.09 *     *     *        *       1.28  54.23  10.55 11.68  *     *     *     1.02  0.18  0.19  1750  790    *      *      0.70  0.05 *    *      
439 090916   362818  *        62.5   14.7 9.38e-7 1.83e-7 1.38 0.33 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
440 090926B  370791  1.24    109.7   11.3 7.54e-6 0.00e-7 1.51 0.01 290   2     53.0061  51.3161 1.91  1.91   *     *      0.00  *     *     0.23  0.10  0.10  600   110    *      *      1.17  0.16 *    *      
441 090927   370846  1.37      2.2    0.4 1.98e-7 2.57e-8 1.80 0.20 *     *     51.4369  51.4692 2.92  2.92   *     *      0.00  *     *     0.99  0.13  0.13  *     *      10550  1800   0.28  0.20 1.19 0.10   
442 090929B  371050  *       361.6    7.2 5.98e-6 2.71e-7 1.81 0.08 *     *     *        *       5.41  12.47  4.19  4.65   *     *     *     0.89  0.14  0.15  *     *      263000 65000  1.02  0.03 2.62 0.25   
443 091018   373172  0.971     4.4    0.6 1.52e-6 4.39e-8 2.31 0.06 28    10    51.7822  51.4334 2.80  2.80   *     *      0.00  *     *     0.91  0.10  0.10  80    10     600    80     0.41  0.07 1.23 0.02   
444 091020   373458  1.71     34.6    2.7 3.80e-6 1.44e-7 1.53 0.07 187   25    53.0884  51.9823 1.40  7.88   1.41  1.51   0.50  0.06  0.07  0.98  0.08  0.08  140   10     8000   1500   0.95  0.03 1.36 0.04   
445 091024   373674  1.092   109.8   16.7 5.98e-6 2.63e-7 1.21 0.08 452   56    52.8490  51.1290 48.60 70.27  15.4  17.4   1.38  0.54  0.60  0.43  0.18  0.19  4250  200    *      *      1.86  0.11 *    *      
446 091026   373871  *       174.0   72.5 2.03e-6 1.81e-7 1.70 0.14 *     *     *        *       8.36  33.24  8.95  9.90   *     *     *     0.91  0.18  0.19  150   15     14300  5000   0.81  0.10 1.98 0.65   
447 091029   374210  2.752    39.2    5.0 2.51e-6 8.66e-8 1.88 0.07 282   100   53.2822  52.2632 1.14  1.14   *     *      0.00  *     *     1.04  0.05  0.05  305   20     15700  1700   0.30  0.04 1.17 0.04   
448 091102   374598  *         6.7    0.5 5.25e-7 4.01e-8 1.08 0.12 *     *     *        *       *     *      *     *      *     *     *     1.63  0.89  0.64  *     *      *      *      *     *    *    *      
449 091104   374875  *       107.1   19.6 7.61e-7 1.22e-7 1.73 0.24 *     *     *        *       1.72  1.72   *     *      *     *     *     1.30  0.19  0.19  580   70     *      *      1.14  0.15 *    *    
450 091109A  375246  3.076    48.0   17.0 1.64e-6 2.19e-7 1.31 0.25 *     *     53.5669  52.4959 3.00  10.96  5.75  6.56   1.46  1.02  1.24  1.09  0.23  0.25  320   30     *      *      0.95  0.04 *    *      
451 091109B  375409  *        0.27   0.05 1.95e-7 1.55e-8 0.71 0.13 *     *     *        *       9.20  9.20   *     *      *     *     *     1.25  0.42  0.46  *     *      *      *      0.71  0.09 *    *    
452 091112   375659  *       19.59   3.85 2.09e-6 1.62e-7 1.02 0.14 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
453 091127   377179  0.490     7.1    0.2 8.44e-6 2.72e-7 2.03 0.06 34    1     51.8813  51.2032 2.80  7.18   3.31  3.70   0.06  0.01  0.01  0.81  0.13  0.13  *     *      *      *      *     *    *    *      
454 091130B  377487  *       130.9   24.0 1.46e-6 1.30e-7 2.09 0.14 *     *     *        *       0.80  16.44  3.62  3.91   *     *     *     1.36  0.15  0.17  730   310    52000  4200   0.34  0.07 1.15 0.06   
455 091208A  378554  *        80.0   16.0 1.80e-6 1.27e-7 0.94 0.13 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
456 091208B  378559  1.063    14.9    3.7 3.20e-6 2.07e-7 1.76 0.11 119   8     52.3705  51.5118 4.85  28.38  5.85  6.55   0.98  0.28  0.34  1.18  0.16  0.17  230   50     830    150    -.17  0.40 1.17 0.04   
457 091221   380311  *        68.5    5.7 5.65e-6 1.64e-7 1.59 0.13 *     *     *        *       11.0  11.0   *     *      *     *     *     0.53  0.20  0.21  100   10     *      *      1.18  0.06 *    *    
458 100111A  382399  *        12.9    2.1 6.67e-7 5.23e-8 1.69 0.13 *     *     *        *       4.09  4.09   *     *      *     *     *     0.69  0.10  0.10  115   60     1300   520    0.48  0.16 1.00 0.09   
459 100117A  382941  *        0.29   0.03 9.30e-8 1.27e-8 0.88 0.22 *     *     *        *       2.70  2.70   *     *      *     *     *     0.60  0.11  0.11  *     *      *      *      *     *    2.08 0.15   
460 100119A  383063  *        19.0    2.4 1.45e-5 5.12e-7 1.05 0.06 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
461 100205A  411248  *        26.0    7.5 3.98e-7 6.73e-8 1.60 0.25 *     *     *        *       1.65  1.65   *     *      *     *     *     0.93  0.17  0.17  *     *      360    60     0.60  0.70 2.44 0.35   
462 100206A  411412  *        0.12   0.02 1.40e-7 1.51e-8 0.64 0.17 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
463 100212A  412081  *       153.0   13.4 1.21e-6 1.37e-7 2.23 0.19 *     *     *        *       *     *      *     *      *     *     *     1.32  0.04  0.04  940   40     7000   3200   0.46  0.12 1.30 0.15   
464 100213A  412217  *         2.4    0.4 2.71e-7 2.66e-8 1.35 0.15 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
465 100213B  412220  *        48.0   16.0 1.10e-6 8.97e-8 2.04 0.13 *     *     *        *       5.90  5.90   *     *      *     *     *     0.47  0.12  0.12  *     *      *      *      *     *    *    *     
466 100219A  412982  4.666    18.8    5.0 3.75e-7 6.23e-8 1.34 0.25 *     *     53.4353  52.9144 6.50  6.50   *     *      0.00  *     *     0.59  0.10  0.10  720   100    32000  5000   0.57  0.07 2.90 0.60   
467 100302A  414592  4.813    17.9    1.7 2.98e-7 3.91e-8 1.81 0.20 *     *     53.0155  52.5270 1.93  1.93   *     *      0.00  *     *     0.95  0.11  0.11  1050  80     21470  12000  0.39  0.15 0.90 0.08   
468 100305A  414905  *        70.3    8.1 1.46e-6 2.02e-7 1.27 0.23 *     *     *        *       2.14  15.62  4.61  5.10   *     *     *     1.10  0.16  0.17  260   30     13700  2000   0.71  0.15 2.04 0.20   
469 100316A  416076  *         6.7    1.0 8.24e-7 9.29e-8 1.45 0.18 *     *     *        *       4.38  4.38   *     *      *     *     *     1.01  0.36  0.39  *     *      *      *      *     *    0.96 0.13   
470 100316B  416103  1.180     3.8    0.5 2.05e-7 2.17e-8 2.24 0.18 *     *     51.1338  50.8924 9.90  9.90   *     *      0.00  *     *     1.02  0.22  0.23  280   150    1040   250    -.16  0.30 1.23 0.10   
471 100316C  416115  *        14.1    4.3 2.06e-7 3.88e-8 1.72 0.29 *     *     *        *       3.94  3.94   *     *      *     *     *     0.62  0.46  0.42  1450  530    *      *      0.61  0.31 *    *      
472 100316D  416135  0.059   518.7  133.0 3.42e-6 3.00e-7 2.39 0.16 *     *     49.4363  46.7462 7.00  55.92  2.49  2.55   0.54  0.28  0.30  0.45  0.04  0.04  *     *      *      *      *     *    *    *      
473 100413A  419404  *       191.2    1.6 6.16e-6 2.25e-7 1.25 0.07 *     *     *        *       7.30  28.57  4.53  4.95   *     *     *     0.95  0.14  0.14  410   40     3400   1300   1.13  0.13 1.54 0.07   
474 100418A  419797  0.624     7.0    1.0 3.43e-7 4.88e-8 2.16 0.25 *     *     50.7173  50.0828 4.80  20.90  4.00  4.40   0.33  0.06  0.07  3.29  0.33  0.30  610   100    67000  12000  -.22  0.14 1.40 0.09   
475 100420A  419932  *        48.0   35.8 4.51e-7 9.79e-8 1.44 0.32 *     *     *        *       12.0  12.0   *     *      *     *     *     0.80  0.29  0.32  550   120    *      *      1.00  0.20 *    *      
476 100423A  420247  *       115.0   15.8 8.53e-6 2.61e-7 1.08 0.07 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
477 100424A  420367  2.465   104.8   15.1 1.51e-6 2.30e-7 1.84 0.13 *     *     52.9622  51.4816 2.27  2.27   *     *      0.00  *     *     0.34  0.11  0.12  *     *      350    30     0.50  0.10 2.22 0.10   
478 100425A  420398  1.755    37.0    2.4 5.13e-7 9.17e-8 2.41 0.30 *     *     51.8628  50.7347 8.60  18.37  7.43  8.71   0.59  5.00  0.64  1.49  0.30  0.34  340   30     15500  5000   0.48  0.09 1.02 0.11   
479 100504A  421124  *        97.9    7.7 2.37e-6 1.35e-7 1.77 0.10 *     *     *        *       36.0  36.0   *     *      *     *     *     1.44  0.31  0.35  300   20     *      *      0.62  0.09 1.65 0.75   
480 100508A  421386  *        57.0    9.4 7.92e-7 1.16e-7 1.20 0.24 *     *     *        *       2.37  2.37   *     *      *     *     *     0.29  0.06  0.06  790   180    20300  2400   0.38  0.06 2.35 0.22   
481 100513A  421814  4.772    84.0   21.0 1.33e-6 1.14e-7 1.62 0.13 *     *     53.8004  52.6374 4.20  4.20   *     *      0.00  *     *     1.20  0.12  0.12  270   40     5140   3000   0.67  0.15 0.95 0.10   
482 100514A  421962  *        17.8    8.2 3.94e-7 6.70e-8 1.98 0.26 *     *     *        *       7.74  7.74   *     *      *     *     *     1.56  0.27  0.29  500   60     *      *      0.54  0.10 *    *    
483 100522A  422783  *        48.0   16.0 2.08e-6 1.10e-7 1.92 0.09 *     *     *        *       3.98  44.74  7.10  7.68   *     *     *     1.22  0.15  0.16  130   10     18300  3000   0.60  0.04 1.23 0.10   
484 100526A  423181  *       104.1   10.3 2.55e-6 2.47e-7 1.84 0.16 *     *     *        *       3.82  14.62  5.45  6.04   *     *     *     1.38  0.23  0.25  540   20     51420  50000  0.96  0.05 1.22 0.30   
485 100526B  423184  *        66.0   14.8 5.31e-7 9.47e-8 1.49 0.27 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
486 100606A  424031  *       480.0  144.0 6.39e-6 3.62e-7 1.35 0.10 *     *     *        *       2.41  15.10  5.54  6.18   *     *     *     0.66  0.15  0.15  460   55     2570   400    0.91  0.13 2.54 0.13   
487 100614A  424716  *       255.0   55.7 2.71e-6 2.45e-7 1.88 0.15 *     *     *        *       2.20  9.61   4.99  5.54   *     *     *     0.91  0.19  0.21  2900  400    151000 20000  0.45  0.07 1.98 0.35   
488 100615A  424733  1.398    38.8   0.80 4.95e-6 1.05e-7 1.87 0.04 *     *     52.8312  51.6222 3.27  141.07 17.23 19.16  11.5  1.39  1.58  1.43  0.18  0.19  175   10     3000   670    0.17  0.13 0.93 0.03   
489 100619A  424998  *        97.6    1.5 4.55e-6 1.41e-7 1.83 0.06 *     *     *        *       2.00  43.66  6.20  6.72   *     *     *     1.24  0.13  0.14  200   10     46000  21000  0.87  0.03 1.29 0.20   
490 100621A  425151  0.524    63.6    1.7 2.08e-5 3.04e-7 1.90 0.03 83    9     52.3670  50.7465 2.87  77.17  7.04  7.57   2.08  0.21  0.23  1.38  0.12  0.12  400   12     7300   1300   0.80  0.02 1.55 0.10   
491 100625A  425647  *       0.332  0.034 2.33e-7 1.52e-8 0.89 0.10 *     *     *        *       2.15  2.15   *     *      *     *     *     1.44  0.49  0.59  *     *      230    50     0.36  0.60 3.26 0.89   
492 100628A  426114  *       0.035  0.009 2.10e-8 4.56e-9 1.26 0.25 *     *     *        *       11.0  11.0   *     *      *     *     *     0.55  0.37  1.03  *     *      *      *      *     *    *    *     
493 100702A  426438  *       0.164  0.034 1.16e-7 1.12e-8 1.54 0.15 *     *     *        *       28.0  28.0   *     *      *     *     *     0.96  0.38  0.40  *     *      *      *      *     *    *    *     
494 100704A  426722  *       197.5   23.3 5.97e-6 2.01e-7 1.73 0.06 *     *     *        *       10.0  34.62  3.84  4.13   *     *     *     0.93  0.11  0.11  400   10     29300  6000   0.74  0.03 1.34 0.05   
495 100719A  429357  *        36.0    7.3 5.31e-7 8.63e-8 1.69 0.25 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
496 100724A  429868  1.288     1.4    0.2 1.61e-7 2.28e-8 1.93 0.21 369   37    51.2303  51.4436 3.40  3.40   *     *      0.00  *     *     0.91  0.16  0.16  *     *      *      *      1.08  0.05 *    *    
497 100725A  429954  *       140.9   26.7 2.40e-6 1.39e-7 1.23 0.12 *     *     *        *       4.60  4.60   *     *      *     *     *     0.73  0.32  0.34  *     *      *      *      *     *    *    *     
498 100725B  429969  *       199.8   26.0 6.84e-6 2.00e-7 1.89 0.06 *     *     *        *       5.43  44.99  7.75  8.53   *     *     *     1.52  0.18  0.20  650   70     14940  3000   0.38  0.10 1.49 0.25   
499 100727A  430094  *        86.4   13.1 1.20e-6 9.48e-8 1.81 0.13 *     *     *        *       5.09  5.09   *     *      *     *     *     0.76  0.07  0.08  470   70     6700   1200   -.06  0.10 0.75 0.08   
500 100728A  430151  *       198.5   12.7 3.78e-5 4.49e-7 1.18 0.02 *     *     *        *       10.0  34.02  3.05  3.25   *     *     *     0.88  0.07  0.07  1160  150    9300   1200   1.02  0.04 1.66 0.06   
501 100728B  430172  2.106    12.1    2.4 1.67e-6 1.45e-7 1.55 0.14 104   14    52.9732  52.3826 6.20  6.20   *     *      0.00  *     *     0.67  0.15  0.15  *     *      5000   1500   1.03  0.04 1.52 0.15   
502 100802A  430603  *       487.3   26.4 3.59e-6 2.21e-7 1.85 0.10 *     *     *        *       9.70  9.70   *     *      *     *     *     0.95  0.17  0.18  1900  200    39700  15000  0.56  0.05 0.69 0.08   
503 100805A  430957  *        16.6    3.0 5.07e-7 7.58e-8 1.75 0.23 *     *     *        *       17.0  17.0   *     *      *     *     *     0.91  0.10  0.10  330   40     14700  6000   0.41  0.09 1.20 0.12   
504 100807A  431128  *         8.0    2.8 3.29e-7 4.79e-8 2.34 0.25 *     *     *        *       33.0  33.0   *     *      *     *     *     0.66  0.20  0.21  300   60     *      *      0.77  0.06 *    *    
505 100814A  431605  1.440   174.5    9.4 8.98e-6 1.95e-7 1.47 0.04 128   17    53.2779  51.4235 1.80  5.40   0.07  0.08   0.19  0.04  0.04  0.68  0.03  0.03  570   20     147700 10300  0.53  0.03 2.11 0.12   
506 100816A  431764  0.803     2.9    0.6 1.98e-6 6.92e-8 1.17 0.06 148   26    51.9954  51.7890 4.50  20.82  0.30  0.30   0.49  0.17  0.19  1.33  0.15  0.15  2890  1500   6000   1600   -.04  0.88 1.09 0.09   
507 100823A  432420  *        16.9    3.5 4.08e-7 4.27e-8 2.20 0.18 *     *     *        *       3.73  3.73   *     *      *     *     *     0.78  0.15  0.16  170   25     *      *      1.17  0.06 *    *    
508 100901A  433065  1.408   439.0   33.0 2.04e-6 2.62e-7 1.52 0.20 *     *     52.5877  50.3269 7.10  12.37  2.05  2.19   0.27  0.10  0.11  1.10  0.09  0.09  *     *      83000  6500   0.45  0.04 1.49 0.07   
509 100902A  433160  *       356.4   76.7 3.09e-6 2.37e-7 2.05 0.14 *     *     *        *       11.0  33.31  7.77  8.41   *     *     *     1.20  0.17  0.18  2000  200    780000 98000  0.68  0.10 3.58 2.00   
510 100904A  433273  *        31.3    5.6 1.25e-6 1.29e-7 1.66 0.16 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
511 100905A  433442  *         3.4    0.5 1.74e-7 2.13e-8 1.09 0.19 *     *     *        *       5.35  5.35   *     *      *     *     *     0.84  0.12  0.12  *     *      *      *      0.89  0.05 *    *    
512 100906A  433509  1.727   114.4    1.6 1.23e-5 2.15e-7 1.78 0.04 142   60    53.5015  51.8788 22.0  33.49  4.01  4.38   0.93  0.35  0.41  1.08  0.10  0.10  300   15     10900  1000   0.72  0.03 1.99 0.07   
513 100915A  434178  *       200.3   30.8 1.52e-6 2.04e-7 1.50 0.23 *     *     *        *       23.0  23.0   *     *      *     *     *     0.38  0.13  0.13  1040  250    6200   3300   0.63  0.20 1.75 0.20   
514 100917A  434360  *        65.5   21.9 8.60e-7 1.21e-7 1.67 0.23 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
515 100924A  434843  *        96.0   16.0 8.28e-6 3.05e-7 1.53 0.07 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
516 100928A  435160  *         3.2    0.6 3.49e-7 5.85e-8 1.79 0.29 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
517 101008A  435903  *       104.3   34.6 1.13e-6 1.66e-7 1.59 0.24 *     *     *        *       28.0  28.0   *     *      *     *     *     0.95  0.49  0.49  *     *      *      *      *     *    *    *     
518 101011A  436094  *        71.0   18.6 1.38e-6 1.16e-7 1.25 0.14 *     *     *        *       3.27  3.27   *     *      *     *     *     0.57  0.22  0.22  710   180    *      *      1.30  0.20 *    *      
519 101017A  436429  *        74.9    3.7 1.77e-5 2.77e-7 1.45 0.03 600   50    *        *       7.69  20.79  10.21 11.83  *     *     *     0.77  0.28  0.30  560   40     *      *      1.33  0.08 *    *      
520 101020A  436737  *       177.3   31.6 2.59e-6 2.62e-7 2.06 0.17 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
521 101023A  436981  *        80.7    2.1 2.81e-5 4.76e-7 1.67 0.03 277   14    *        *       2.62  18.92  3.00  3.26   *     *     *     1.12  0.11  0.11  205   20     20000  3700   1.08  0.09 1.53 0.08   
522 101024A  437016  *        18.7    0.5 1.54e-6 6.42e-8 1.84 0.07  56   6     *        *       6.52  6.52   *     *      *     *     *     0.77  0.08  0.08  125   40     1035   180    0.11  0.14 1.37 0.07   
523 101030A  437408  *       101.7    7.3 2.89e-6 1.32e-7 1.75 0.08 *     *     *        *       4.24  4.24   *     *      *     *     *     0.93  0.12  0.13  480   70     5200   1500   -.08  0.17 1.16 0.20   
524 101117B  438675  *         5.3    1.8 1.11e-6 6.31e-8 1.50 0.09 *     *     *        *       13.00 29.28  7.27  8.23   *     *     *     1.11  0.17  0.18  *     *      1060   320    0.74  0.10 1.23 0.09   
525 101213A  440285  0.414   135.0   38.0 4.97e-6 2.37e-7 1.53 0.09 310   40    51.5516  49.5717 4.55  61.55  10.93 11.85  1.32  0.25  0.28  1.35  0.19  0.20  400   100    65000  11000  0.90  0.05 1.22 0.13   
526 101219A  440606  0.718    0.89   0.18 4.34e-7 2.49e-8 0.63 0.10 *     *     51.3253  51.6109 4.87  4.87   *     *      0.00  *     *     0.21  0.20  0.20  *     *      111    10     -.19  0.67 2.57 0.18   
527 101219B  440635  0.552    42.0   5.42 2.66e-6 4.31e-7 1.75 0.24 70    8     51.5582  50.1258 3.14  3.14   *     *      0.00  *     *     0.86  0.11  0.11  2700  500    64000  29000  0.46  0.13 0.78 0.13   
528 101224A  440955  *        0.24   0.04 5.63e-8 1.08e-8 1.05 0.26 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
529 101225A  441015  *        1088   20.0 1.69e-6 3.95e-7 1.92 0.35 *     *     *        *       7.93  12.71  1.45  1.64   *     *     *     0.81  0.05  0.05  41800 1300   *      *      1.11  0.01 *    *      
530 110102A  441454  *       263.8    5.1 1.65e-5 3.19e-7 1.60 0.04 477   69    *        *       4.80  15.44  1.47  1.55   *     *     *     1.12  0.06  0.06  520   20     10000  870    0.51  0.03 1.37 0.03   
531 110106A  441664  *         4.0    1.1 2.93e-7 5.15e-8 1.67 0.29 *     *     *        *       13.0  81.76  25.0  25.0   *     *     *     2.58  0.60  0.40  *     *      *      *      *     *    1.07 0.10   
532 110106B  441676  0.618    24.8    4.8 2.00e-6 1.00e-7 1.79 0.11 *     *     51.5504  50.3649 2.40  16.87  4.76  5.16   0.32  0.10  0.12  1.07  0.18  0.20  *     *      12260  3200   0.59  0.06 1.38 0.09   
533 110112A  442039  *        0.52   0.15 2.95e-8 9.00e-9 2.14 0.46 *     *     *        *       5.54  5.54   *     *      *     *     *     0.92  0.30  0.32  *     *      1210   200    0.52  0.22 1.26 0.24   
534 110119A  442978  *       214.4   12.8 7.03e-6 2.08e-7 1.44 0.05 126   16    *        *       6.37  6.37   *     *      *     *     *     0.92  0.08  0.08  500   55     4250   1400   0.67  0.23 1.64 0.05   
535 110128A  443861  2.339    30.7   18.1 7.18e-7 1.35e-7 1.31 0.30 175   *     52.8585  51.8949 0.90  0.90   *     *      0.00  *     *     0.84  0.23  0.23  620   220    *      *      0.70  0.09 *    *      
536 110201A  444230  *        11.7    2.3 6.82e-7 4.51e-8 1.08 0.11 *     *     *        *       2.82  37.51  25.79 30.00  *     *     *     1.16  0.48  0.54  460   100    2410   1200   0.69  0.35 1.29 0.50   
537 110205A  444643  2.22    266.8   15.0 1.71e-5 3.85e-7 1.80 0.04 222   74    *        *       1.62  4.84   1.53  1.68   0.30  0.15  0.16  1.02  0.09  0.09  1250  160    *      *      1.61  0.04 *    *      
538 110207A  444912  *        80.3   16.2 1.59e-6 1.20e-7 1.30 0.12 450   130   *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
539 110208A  445038  *        36.7    7.9 2.69e-7 5.51e-8 2.09 0.32 *     *     *        *       2.31  9.40   6.38  7.45   *     *     *     1.25  0.33  0.38  180   45     1660   750    0.27  0.27 1.11 0.17   
540 110210A  445141  *       233.6   59.5 9.60e-7 1.86e-7 1.73 0.29 *     *     *        *       5.27  5.27   *     *      *     *     *     0.97  0.10  0.10  1400  280    21900  8400   0.22  0.15 0.70 0.10   
541 110212A  445321  *         3.3    0.5 2.64e-7 2.68e-8 1.93 0.15 44.6  10.2  *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
542 110213A  445414  1.46     48.0   16.0 5.87e-6 3.98e-7 1.83 0.12 98.4  8.5   52.9693  51.6790 21.0  28.22  2.38  2.54   0.48  0.15  0.16  0.97  0.07  0.07  130   5      3400   200    0.02  0.05 1.87 0.04   
543 110223A  446674  *         7.0    2.2 1.60e-7 3.70e-8 1.70 0.33 *     *     *        *       5.61  26.95  9.82  11.59  *     *     *     1.20  0.30  0.33  310   60     *      *      0.67  0.03 *    *      
544 110223B  446677  *        62.2    8.7 6.04e-7 8.01e-8 1.66 0.21 *     *     *        *       13.0  13.0   *     *      *     *     *     0.65  0.10  0.10  110   20     6430   3000   0.86  0.06 1.13 0.08   
545 110305A  448229  *        12.0    2.2 8.00e-7 1.00e-7 1.65 0.20 *     *     *        *       17.00 17.00  *     *      *     *     *     0.86  0.25  0.24  *     *      358    80     0.32  0.56 1.25 0.12   
546 110312A  449074  *        35.0    7.1 8.23e-7 1.28e-7 2.32 0.26 *     *     *        *       3.70  31.93  12.05 13.34  *     *     *     1.07  0.25  0.26  442   65     37000  10000  0.49  0.07 1.18 0.12   
547 110315A  449399  *        87.8   11.7 3.90e-6 1.77e-7 1.83 0.08 *     *     *        *       18.00 18.00  *     *      *     *     *     0.91  0.08  0.08  233   80     21330  5900   0.85  0.20 1.53 0.20   
548 110318A  449542  *        16.9    2.4 5.06e-6 1.72e-7 1.67 0.06 107   5.2   *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    * 
549 110318B  449549  *         4.3   0.59 2.79e-7 3.03e-8 1.18 0.17 *     *     *        *       24.00 24.00  *     *      *     *     *     0.96  0.23  0.23  *     *      *      *      *     *    1.00 0.10   
550 110319A  449578  *        19.3    1.6 1.61e-6 5.67e-8 1.31 0.43 21.9  7.0   *        *       2.60  2.60   *     *      *     *     *     0.93  0.08  0.08  148   15     8810   2100   0.70  0.06 1.27 0.09   
551 110402A  450545  *        60.9    6.9 3.40e-6 3.50e-7 1.59 0.17 1025  409   *        *       1.60  1.60   *     *      *     *     *     0.93  0.13  0.13  *     *      6000   1650   0.39  0.26 1.59 0.44   
552 110407A  450884  *       154.9   21.7 1.82e-6 1.49e-7 1.81 0.13 51.8  10.0  *        *       2.00  13.58  1.39  1.44   *     *     *     0.79  0.06  0.06  13520 6550   *      *      0.44  0.37 *    *      
553 110411A  451165  *        79.4    5.3 3.48e-6 1.31e-7 2.04 0.07 42.0  8.1   *        *       6.90  115.19 19.43 21.86  *     *     *     1.93  0.26  0.28  231   12     3600   1820   0.57  0.11 1.22 0.19   
554 110412A  451191  *        21.5    3.8 1.70e-6 1.56e-7 1.60 0.14 87    5     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
555 110414A  451343  *       220.0   74.4 3.93e-6 3.76e-7 1.75 0.16 *     *     *        *       31.00 31.00  *     *      *     *     *     1.07  0.10  0.10  330   35     2510   500    0.08  0.40 1.65 0.14   
556 110420A  451757  *        13.8    1.3 6.12e-6 2.01e-7 2.33 0.07 43    18    *        *       1.30  13.98  1.90  2.04   *     *     *     1.03  0.08  0.08  180   10     3210   500    0.23  0.09 1.18 0.03   
557 110420B  451794  *       0.084   0.02 5.30e-8 1.10e-8 1.51 2.56 79.5  30.0  *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
558 110422A  451901  1.77     25.8    0.6 3.67e-5 5.18e-7 0.86 0.11 152   5.0   54.4114  53.4422 4.20  18.60  2.45  2.63   1.09  0.19  0.22  0.97  0.09  0.09  *     *      7450   900    1.02  0.05 1.55 0.03   
559 110503A  452685  1.613    10.1    3.4 1.05e-5 3.52e-7 1.36 0.06 219   20    53.5302  52.9430 2.60  2.00   *     *      0.00  *     *     0.82  0.04  0.04  *     *      18840  4000   1.06  0.01 1.40 0.05   
560 110519A  453628  *        27.2    3.0 4.00e-6 1.26e-7 2.09 0.06 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
561 110520A  453747  *        15.7    1.8 1.07e-6 6.90e-8 1.13 0.11 *     *     *        *       2.70  18.80  11.14 12.50  *     *     *     0.53  0.21  0.23  140   40     *      *      1.30  0.12 *    *      
562 110521A  453788  *        96.0   36.1 6.72e-7 1.26e-7 0.76 0.36 *     *     *        *       4.20  4.20   *     *      *     *     *     0.29  0.29  0.30  *     *      *      *      *     *    *    *     
563 110530A  454473  *        54.2   15.5 5.05e-7 8.77e-8 1.83 0.27 *     *     *        *       5.70  20.88  5.95  6.61   *     *     *     1.04  0.18  0.19  *     *      7800   2000   0.65  0.10 1.14 0.08   
564 110610A  455155  *        46.3    5.7 4.92e-6 1.32e-7 1.51 0.05 170   20    *        *       13.00 93.97  18.34 20.63  *     *     *     1.26  0.23  0.24  170   20     880    180    0.22  0.25 1.23 0.06   
565 110625A  456073  *        42.5    8.9 2.82e-5 6.86e-7 1.44 0.04 175   5     *        *       140.0 503.79 156.5 185.0  *     *     *     0.23  0.42  0.46  170   30     7000   3000   0.99  0.13 1.92 0.30  
566 110709A  456939  *        44.3    0.6 1.01e-5 1.63e-7 1.24 0.03 533   37    *        *       1.50  75.97  7.54  8.21   *     *     *     1.06  0.08  0.08  130   25     4375   450    0.66  0.03 1.70 0.06   
567 110709B  456967  *       259.2    8.8 1.44e-5 4.00e-7 1.44 0.04 278   35    *        *       5.60  18.03  1.66  1.76   *     *     *     1.12  0.06  0.07  620   85     57400  6000   0.98  0.02 1.58 0.06   
568 110715A  457330  0.82     13.0    4.0 1.20e-5 1.77e-7 1.25 0.12 120   21    52.7830  51.9292 29.00 63.56  7.37  8.14   *     *     *     0.90  0.11  0.12  *     *      2230   350    0.57  0.05 1.73 0.14   
569 110719A  457553  *        64.0   35.8 1.62e-6 1.92e-7 2.04 0.19 *     *     *         *      4.00  4.00   *     *      *     *     *     0.69  0.17  0.17  1530  600    *      *      0.89  0.15 *    *      
570 110726A  458059  1.036    5.16   1.11 2.07e-7 2.99e-8 0.64 0.87 46.5  11.8  51.4979  51.0940 5.60  5.50   *     *      *     *     *     1.03  0.15  0.15  540   320    *      *      0.90  0.06 *    *      
571 110731A  458448  2.83     41.1   11.6 5.96e-6 1.43e-7 1.15 0.05 317   10    54.1141  53.0835 10.00 10.00  *     *      0.00  *     *     0.72  0.06  0.06  80    5      6850   3700   1.13  0.02 1.32 0.06   
572 110801A  458521  1.858   385.3    9.0 4.76e-6 2.72e-7 1.84 0.10 140   50    53.1451  51.0154 6.20  17.63  8.79  9.03   0.87  0.07  0.08  0.84  0.03  0.03  170   6      16800  6100   1.23  0.02 1.65 0.16   
573 110808A  458918  1.348    48.0   22.6 3.27e-7 8.49e-8 2.32 0.43 *     *     51.4436  50.1331 1.00  1.00   *     *      0.00  *     *     1.36  0.18  0.20  480   60     48000  26000  0.50  0.13 1.00 0.17   
574 110818A  500914  3.36     86.9   18.0 3.99e-6 2.48e-7 1.58 0.11 256   55    53.8931  52.5936 2.60  7.16   2.73  3.10   0.90  0.55  0.62  0.96  0.13  0.14  1750  300    8000   2600   0.78  0.14 1.43 0.13   
575 110820A  501095  *       258.6    8.7 8.20e-7 1.46e-7 1.98 0.29 *     *     *        *       33.00 33.00  *     *      *     *     *     0.73  0.16  0.17  1035  350    67000  37000  0.41  0.08 1.85 0.70 
576 110827A  501520  *         8.5    1.1 1.80e-7 3.00e-8 1.24 0.27 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
577 110915A  503219  *        79.6    3.0 5.94e-6 1.82e-7 1.43 0.05 183   50    *        *       5.30  28.84  4.90  5.34   *     *     *     1.26  0.14  0.15  110   2      3640   1000   0.79  0.04 1.39 0.07   
578 110921A  503652  *        48.0   22.6 2.39e-6 2.49e-7 1.57 0.17 139   32    *        *       14.00 14.00  *     *      *     *     *     0.84  0.08  0.08  225   70     2040   1300   0.67  0.25 1.00 0.10   
579 110928A  504215  *        26.8    4.5 6.99e-7 1.11e-7 1.04 0.30 *     *     *        *       3.10  56.82  35.11 41.09  *     *     *     1.28  0.58  0.65  *     *      *      *      0.52  0.15 *    *      
580 111005A  504779  *        26.2    6.4 6.20e-7 1.06e-7 2.03 0.27 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
581 111008A  505054  4.99     63.4    2.4 5.35e-6 2.63e-7 1.86 0.09 149   28    54.2702  53.2455 0.98  4.96   1.73  1.90   1.65  0.76  0.84  1.05  0.09  0.09  300   16     8360   1000   0.35  0.05 1.32 0.04   
582 111016A  505646  *       547.4  105.4 4.03e-6 2.73e-7 1.96 0.12 *     *     *        *       2.50  20.41  0.78  0.79   *     *     *     0.82  0.02  0.02  280   15     *      *      0.98  0.06 *    *      
583 111018A  505801  *        36.5    4.2 4.01e-7 6.87e-8 2.18 0.27 *     *     *        *       25.00 25.00  *     *      *     *     *     0.90  0.30  0.93  200   50     *      *      0.95  0.15 *    *      
584 111020A  505926  *        0.40   0.09 6.46e-8 1.04e-8 1.37 0.26 *     *     *        *       6.9   226.2  70.60 84.03  *     *     *     2.18  0.72  0.83  *     *      *      *      *     *    0.76 0.05   
585 111022A  506070  *        24.8    4.2 2.05e-6 9.93e-8 1.01 0.37 64.7  13.9  *        *       22.0  77.97  38.24 49.33  *     *     *     1.32  0.35  0.35  *     *      *      *      0.31  0.65 *    *      
586 111022B  506074  *        79.1   13.5 8.98e-7 1.22e-7 1.59 0.20 *     *     *        *       7.30  7.30   *     *      *     *     *     0.64  0.14  0.15  5430  2000   44000  12000  -.05  0.35 2.38 1.00   
587 111026A  506291  *        3.62   1.10 1.67e-7 2.26e-8 1.69 0.21 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
588 111029A  506519  *        6.78   0.79 4.22e-7 3.49e-8 2.11 0.13 36.2  5.7   *        *       69.0  330.4  176.2 216.1  *     *     *     2.71  1.17  1.38  *     *      *      *      1.07  0.07 *    *      
589 111103A  506902  *        11.6   0.45 1.39e-6 8.98e-8 1.30 0.10 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
590 111103B  506903  *       162.2  32.47 7.96e-6 2.04e-7 1.41 0.05 372   70    *        *       9.1   27.64  4.40  4.82   *     *     *     0.89  0.11  0.12  94    10     7950   1500   0.60  0.06 1.27 0.04   
591 111107A  507185  2.893    26.6    6.6 8.83e-7 7.56e-8 1.49 0.14 108   32    53.1134  52.2788 8.9   8.9    *     *      0.00  *     *     1.04  0.12  0.12  140   30     *      *      0.87  0.06 *    *   
592 111109A  507342  *        13.0    3.2 2.44e-7 4.23e-8 1.85 0.26 *     *     *        *       32.0  32.0   *     *      *     *     *     1.36  0.38  0.40  *     *      *      *      0.61  0.12 *    *    
593 111117A  507901  *        0.46   0.05 1.45e-7 1.89e-8 0.52 0.23 370   70    *        *       3.7   3.7    *     *      *     *     *     0.74  0.21  0.22  *     *      *      *      1.30  0.14 *    *   
594 111121A  508161  *       117.8   21.4 2.20e-6 1.50e-7 1.67 0.12 1780  300   *        *       12.0  38.10  9.44  10.79  *     *     *     0.95  0.20  0.21  360   50     8810   2000   0.94  0.08 1.84 0.30   
595 111123A  508319  3.152   290.0   88.1 7.32e-6 2.63e-7 1.68 0.07 *     *     54.0189  52.1748 5.8   15.11  5.01  5.47   *     *     *     1.34  0.19  0.21  950   50     41000  17600  0.84  0.09 2.00 0.40   
596 111129A  508712  *         7.9    1.1 1.80e-7 3.85e-8 2.56 0.38 *     *     *        *       3.2   13.14  5.37  5.92   *     *     *     0.81  0.17  0.18  *     *      2670   1100   0.52  0.20 1.22 0.06   
597 111204A  509018  *        48.0   22.6 4.66e-7 9.01e-8 1.83 0.30 *     *     *        *       1.1   1.10   *     *      *     *     *     0.14  0.32  0.32  *     *      *      *      1.85  0.16 *    *   
598 111209A  509336  0.677   828.6   29.6 3.61e-5 5.35e-7 1.48 0.03 310   53    52.9771  50.2832 1.5   1.5    *     *      0.00  *     *     0.52  0.09  0.09  39900 900    *      *      1.41  0.06 *    *      
599 111210A  509419  *         2.5   0.13 1.60e-7 2.00e-8 1.30 0.19 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
600 111212A  509543  *        59.8    9.9 1.40e-6 1.67e-7 1.67 0.19 *     *     *        *       3.1   3.1    *     *      *     *     *     0.79  0.07  0.07  *     *      13000  4450   1.27  0.14 2.61 1.80   
601 111215A  509717  *       796.0  250.0 4.50e-6 5.00e-7 1.70 0.18 *     *     *        *       5.55  36.28  4.23  4.61   *     *     *     1.22  0.12  0.12  12700 1500   100000 30000  1.21  0.14 1.59 0.15   
602 111225A  510341  *       106.4   26.6 1.31e-6 1.29e-7 1.71 0.15 *     *     *        *       17.00 17.00  *     *      *     *     *     0.80  0.17  0.18  2200  550    *      *      1.05  0.14 *    * 
603 111228A  510649  0.716   101.2    5.4 8.55e-6 2.35e-7 2.27 0.06 34    3     52.2315  50.4608 2.95  14.67  2.18  2.36   0.27  0.05  0.06  1.15  0.09  0.09  410   10     6800   800    0.30  0.05 1.16 0.04   
604 111229A  510736  1.38     26.9    6.4 3.32e-7 7.40e-8 1.87 0.35 *     *     51.6432  50.5901 10.0  23.61  6.05  7.03   0.67  0.33  0.43  1.16  0.18  0.19  *     *      *      *      *     *    *    *    
605 120102A  510922  *        38.7    3.5 4.30e-6 1.00e-7 1.59 0.05 291   33    *        *       10.0  27.30  2.67  2.88   *     *     *     1.05  0.08  0.08  180   20     7400   525    0.57  0.10 1.05 0.04   
606 120106A  511235  *        61.7    4.1 9.75e-7 1.07e-7 1.53 0.17 *     *     *        *       0.58  79.68  18.30 21.22  *     *     *     1.16  0.26  0.28  170   20     2030   900    0.63  0.22 1.15 0.10   
607 120116A  511866  *        38.1    4.1 3.25e-6 1.03e-7 1.31 0.41 19.3  6.3   *        *       4.60  4.60   *     *      *     *     *     1.82  0.12  0.12  270   30     33000  15000  0.42  0.08 2.32 1.29   
608 120118B  512003  *        23.3    4.0 1.80e-6 1.00e-7 2.08 0.11 *     *     *        *       6.90  27.86  6.36  7.13   *     *     *     1.22  0.20  0.20  330   45     2770   600    -.30  0.25 1.05 0.11   
609 120119A  512035  1.728   253.8   24.5 1.72e-5 3.54e-7 1.38 0.04 189.2 8.3   53.8221  51.8535 7.90  21.93  4.53  5.13   1.09  0.37  0.46  0.70  0.13  0.13  170   10     24800  2500   1.01  0.02 1.95 0.19   
610 120121A  512164  *        26.1    3.1 1.10e-6 8.76e-8 1.23 0.13 *     *     *        *       11.0  328.9  147.1 183.8  *     *     *     1.62  0.87  1.04  380   130    1450   440    0.15  0.30 1.18 0.15   
611 120211A  514586  *        58.3    6.2 8.30e-7 1.21e-8 1.47 0.22 *     *     *        *       1.70  1.70   *     *      *     *     *     0.18  0.14  0.14  1435  560    7460   2250   -.31  0.40 1.20 0.25   
612 120212A  514709  *         5.5    1.0 5.13e-7 5.95e-8 2.05 0.19 *     *     *        *       3.00  3.00   *     *      *     *     *     0.95  0.08  0.08  *     *      14000  4500   1.03  0.15 1.59 0.18   
613 120213A  514767  *        41.0   12.8 1.86e-6 8.03e-8 2.37 0.09 *     *     *        *       10.0  10.0   *     *      *     *     *     1.03  0.09  0.09  440   35     11400  3600   0.81  0.13 2.82 0.34   
614 120215A  515015  *        26.6    8.5 4.07e-7 5.98e-8 1.66 0.22 *     *     *        *       5.40  5.40   *     *      *     *     *     1.02  0.10  0.11  760   200    12900  1200   0.16  0.40 1.00 0.11   
615 120218A  515277  *        27.6    0.9 5.32e-6 3.58e-7 1.75 0.11 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
616 120219A  515375  *        90.5   10.9 6.57e-7 1.07e-7 1.56 0.23 51.6  14.1  *        *       3.50  3.50   *     *      *     *     *     1.40  0.25  0.26  1060  200    *      *      0.87  0.14 *    *    
617 120224A  515976  *        8.12   2.10 2.39e-7 5.37e-8 2.25 0.36 *     *     *        *       2.50  25.91  5.46  5.97   *     *     *     1.10  0.15  0.16  150   20     7200   500    0.12  0.08 1.00 0.10   
618 120229A  516571  *        0.22   0.03 4.05e-8 6.88e-9 1.30 0.24 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
619 120305A  516997  *       0.100  0.016 2.01e-7 1.23e-8 1.00 0.09 *     *     *        *       11.0  11.0   *     *      *     *     *     1.29  0.42  0.47  *     *      210    30     0.30  0.80 7.82 3.92   
620 120308A  517234  *        60.6   17.1 1.17e-6 9.77e-8 1.71 0.13 *     *     *        *       2.90  2.90   *     *      *     *     *     0.56  0.05  0.05  195   30     14600  1300   0.70  0.03 2.40 0.25   
621 120311A  517469  *         5.0    3.2 3.08e-7 3.02e-8 2.28 0.17 *     *     *        *       10.0  10.0   *     *      *     *     *     0.82  0.16  0.17  *     *      *      *      *     *    1.06 0.10   
622 120311B  517489  *        28.4    5.0 1.02e-6 8.53e-8 0.96 0.14 *     *     *        *       16.0  16.0   *     *      *     *     *     0.64  0.13  0.13  *     *      5600   1100   -.10  0.50 0.93 0.30   
623 120312A  517566  *        13.9    3.2 5.68e-7 8.07e-8 1.75 0.23 *     *     *        *       4.10  4.10   *     *      *     *     *     0.37  0.16  0.17  1700  600    *      *      0.71  0.18 *    *    
624 120320A  518200  *        26.2    2.8 6.09e-7 7.41e-8 1.51 0.19 *     *     *        *       2.00  2.00   *     *      *     *     *     0.82  0.22  0.24  780   350    81000  15000  0.03  0.21 4.00 1.00   
625 120324A  518507  *       118.0    9.6 1.01e-5 2.36e-7 1.34 0.05 445   80    *        *       45.0  121.9  10.7  11.7   *     *     *     1.07  0.12  0.12  285   17     7300   1200   0.46  0.05 1.15 0.01   
626 120326A  518626  1.798    69.6    8.3 2.53e-6 2.53e-8 1.21 0.08 55.5  2.6   53.1153  51.7196 5.20  9.76   1.89  2.02   0.34  0.13  0.15  0.92  0.08  0.08  300   20     91000  9000   0.16  0.08 2.30 0.30   
627 120327A  518731  2.813    62.9    7.5 3.61e-6 1.23e-7 1.52 0.06 *     *     53.6733  52.4559 14.00 14.00  *     *      0.00  *     *     0.63  0.08  0.08  220   20     2700   800    0.58  0.10 1.50 0.09   
628 120328A  518792  *        24.2    6.8 4.74e-7 6.02e-8 1.87 0.20 *     *     *        *       16.00 163.0  62.5  69.8   *     *     *     1.64  0.58  0.64  120   20     425    180    -.10  0.80 1.16 0.10   
629 120401A  519043  *         *      *     *     *       1.66 0.23 *     *     *        *       3.20  3.20   *     *      *     *     *     0.74  0.13  0.13  2170  600    *      *      1.21  0.42 *    *    
630 120403A  519211  *        1.25   0.19 1.00e-7 2.00e-8 1.64 0.30 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *    
631 120403B  519256  *        7.28   1.92 2.08e-7 4.38e-8 1.79 0.31 182   75    *        *       9.50  9.50   *     *      *     *     *     0.97  0.19  0.20  *     *      *      *      0.80  0.15 *    *    
632 120404A  519380  2.876   37.16   4.04 1.50e-6 1.18e-7 1.91 0.14 *     *     53.0892  52.1075 3.40  3.40   *     *      0.00  *     *     0.82  0.08  0.08  520   100    2980   1000   0.22  0.34 1.78 0.21   
633 120422A  520658  0.283    7.00   2.00 2.39e-7 3.99e-8 1.27 0.25 *     *     49.8541  49.1173 3.70  3.70   *     *      0.00  *     *     1.38  0.32  0.33  380   30     118000 60000  0.26  0.12 1.09 0.24   
634 120514A  522197  *       158.8   5.85 2.84e-6 1.68e-7 1.62 0.10 *     *     *        *       61.0  206.7  6.36  7.16   *     *     *     0.97  0.41  0.45  320   50     8000   2000   0.48  0.16 1.53 0.32   
635 120521A  522578  *        0.45   0.08 7.80e-8 1.10e-8 0.98 0.22 *     *     *        *       21.0  21.0   *     *      *     *     *     0.57  0.30  0.31  *     *      250    15     0.20  0.50 8.00 1.00   
636 120521B  522586  *        31.4   4.00 2.00e-6 2.16e-7 0.97 0.15 213   29    *        *       23.0  23.0   *     *      *     *     *     0.15  0.19  0.19  310   30     17000  7000   0.67  0.10 2.40 0.90   
637 120521C  522656  6.0      26.7   4.40 1.15e-6 8.11e-8 1.73 0.11 *     *     53.9098  53.3284 1.10  1.10   *     *      *     *     *     0.93  0.21  0.21  520   80     21000  8000   0.37  0.12 2.10 0.90   
638 120612A  524128  *        89.9   12.0 1.22e-6 1.36e-7 1.49 0.17 *     *     *        *       5.50  17.30  7.11  8.05   *     *     *     1.13  0.25  0.27  420   65     *      *      1.04  0.08 *    *      
639 120624B  525068  *         180    1.2 2.83e-5 3.92e-7 1.17 0.03 566   20    *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *    
640 120630A  525451  *        0.59   0.18 6.14e-8 1.37e-8 1.06 0.39 *     *     *        *       8.80  8.80   *     *      *     *     *     0.65  0.43  0.44  *     *      *      *      *     *    1.57 0.50   
641 120701A  525477  *       13.67   0.67 1.40e-6 7.94e-8 1.05 0.10 *     *     *        *       2.50  15.60  7.20  8.19   *     *     *     0.96  0.26  0.29  *     *      2300   1100   0.81  0.10 1.44 0.15   
642 120703A  525671  *        25.2    4.3 3.50e-6 1.00e-7 1.51 0.06 238   27    *        *       1.12  14.13  3.16  3.44   *     *     *     1.01  0.12  0.13  112   50     4100   900    0.62  0.05 1.10 0.05   
643 120711B  526270  *        60.1   19.4 5.58e-7 1.22e-7 1.75 0.33 *     *     *        *       72.0  325.7  123   136.2  *     *     *     0.53  0.53  0.58  *     *      *      *      *     *    1.69 0.22 
644 120712A  526351  4.175    14.7   3.30 1.84e-6 8.68e-8 1.36 0.08 124   26    53.9712  53.5178 3.60  3.60   *     *      0.00  *     *     1.08  0.09  0.09  *     *      3000   1130   0.90  0.07 1.49 0.12   
645 120714A  526593  *        20.0    4.4 8.64e-7 9.75e-8 1.76 0.18 *     *     *        *       6.10  40.24  21.99 26.42  *     *     *     1.65  0.51  0.63  *     *      *      *      *     *    0.78 0.18 
646 120714B  526642  0.384     164     25 1.20e-6 1.37e-7 1.52 0.17 *     *     50.8917  48.8180 1.20  1.20   *     *      *     *     *     0.94  0.72  1.17  *     *      *      *      *     *    *    *     
647 120722A  528195  0.959    31.3    6.4 1.29e-6 1.85e-7 2.05 0.25 *     *     51.7742  50.5707 3.10  611.6  427.4 504.5  37.0  22.5  25.5  2.15  1.50  1.77  *     *      *      *      *     *    *    *    
648 120724A  528443  1.48     65.5   15.7 7.32e-7 1.14e-7 0.53 1.53 27.6  7.5   52.5933  51.1715 4.30  4.30   *     *      0.00  *     *     0.83  0.16  0.17  925   250    *      *      0.36  0.21 *    *    
649 120728A  529021  *        22.1    2.6 2.42e-6 1.89e-7 1.79 0.13 *     *     *        *       52.0  52.0   *     *      *     *     *     2.42  0.20  0.22  274   40     1800   1400   0.00  0.80 0.98 0.25   
650 120729A  529095  0.80     71.5   17.5 2.52e-6 1.25e-7 1.62 0.09 *     *     51.9806  50.3816 14.0  14.0   *     *      *     *     *     0.70  0.09  0.09  140   40     7800   1300   1.08  0.03 2.72 0.31   
651 120802A  529486  3.796    50.3   31.0 1.74e-6 1.07e-7 1.21 0.47 57.2  19.4  53.9292  52.9086 9.70  9.70   *     *      *     *     *     0.95  0.12  0.13  280   48     6000   1000   0.21  0.06 0.86 0.50   
652 120803A  529582  *        10.0    3.6 3.00e-7 5.00e-8 0.86 0.35 *     *     *        *       23.0  23.0   *     *      *     *     *     -.01  0.42  0.86  *     *      *      *      *     *    *    *     
653 120803B  529606  *        38.9    7.3 1.84e-6 9.67e-8 1.36 0.08 *     *     *        *       57.0  57.0   *     *      *     *     *     0.08  0.41  0.41  120   20     *      *      1.22  0.10 *    *    
654 120804A  529686  *        0.81   0.08 8.77e-7 4.54e-8 0.89 0.28 135   29    *        *       9.30  31.16  11.38 12.92  *     *     *     0.86  0.22  0.24  150   26     213    86     -1.5  1.80 1.17 0.10   
655 120805A  530031  *        48.0   22.6 8.22e-7 1.35e-7 1.20 0.27 *     *     *        *       2.20  2.20   *     *      *     *     *     0.81  0.34  0.32  2770  400    *      *      0.26  0.20 *    *    
656 120807A  530267  *        20.6    5.7 2.90e-7 5.09e-8 1.84 0.30 *     *     *        *       49.0  97.51  41.76 46.77  *     *     *     1.26  0.42  0.46  216   10     *      *      0.90  0.15 *    *      
657 120811A  530581  *       166.0   52.5 1.05e-6 1.28e-7 1.95 0.20 *     *     *        *       15.0  15.0   *     *      *     *     *     0.50  0.36  0.38  *     *      64000  20000  0.15  0.10 2.10 0.70   
658 120811C  530689  2.671    26.8    3.7 2.95e-6 9.23e-8 1.40 0.06 42.9  5.7   53.5907  52.7274 2.10  7.86   3.17  3.58   0.82  0.44  0.51  0.96  0.14  0.15  240   20     1990   1000   0.42  0.13 1.15 0.15   
659 120815A  531003  2.358     9.7    2.5 4.94e-7 6.90e-8 2.29 0.23 *     *     52.1908  51.7301 8.60  8.60   *     *      0.00  *     *     0.74  0.09  0.09  *     *      *      *      *     *    0.92 0.07   
660 120816A  531223  *         7.6    3.1 4.30e-7 1.00e-7 2.54 0.40 *     *     *        *       37.0  83.0   17.8  21.8   *     *     *     1.24  0.29  0.32  *     *      *      *      *     *    1.01 0.10 
661 120817A  531267  *        28.2    6.8 6.91e-7 6.27e-8 1.97 0.16 *     *     *        *       29.0  29.0   *     *      *     *     *     0.60  0.22  0.23  *     *      *      *      *     *    0.70 0.10   
662 120819A  531428  *        71.1   20.8 1.40e-6 2.00e-7 1.49 0.23 *     *     *        *       8.9   8.90   *     *      *     *     *     0.81  0.45  0.50  450   220    *      *      1.30  0.60 *    *      
663 120907A  532871  0.970    16.9    8.9 6.13e-7 7.80e-8 1.64 0.19 145.5 32.9  51.5840  50.6506 5.30  5.30   *     *      0.00  *     *     0.71  0.06  0.06  *     *      1490   380    0.45  0.10 1.07 0.04   
664 120909A  533060  3.93    169.8     *  7.54e-6 4.36e-7 1.41 0.10 *     *     54.4730  52.9359 6.50  13.05  2.59  2.83   1.81  0.73  0.82  1.13  0.11  0.11  *     *      27000  16000  1.21  0.16 1.60 0.20   
665 120911A  533268  *        21.4    3.9 1.08e-6 1.14e-7 1.71 0.16 64.2  5.1   *        *       67.0  67.0   *     *      *     *     *     0.86  0.28  0.29  *     *      *      *      *     *    1.24 0.20   
666 120913A  533568  *        30.1    4.8 8.69e-7 7.53e-8 2.18 0.15 26.0  4.0   *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *    
667 120913B  533613  *       126.0    4.3 1.11e-5 2.44e-7 1.63 0.04 163   23    *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *    
668 120918A  534015  *        25.1    2.5 3.09e-6 1.77e-7 1.00 0.38 85.5  36.3  *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *    
669 120922A  534394  *         173     33 6.20e-6 7.00e-7 1.58 0.36 38.2  *     *        *       7.7   7.7    *     *      *     *     *     0.98  0.07  0.07  815   70     2150   340    0.24  0.43 1.07 0.04   
670 120923A  534402  *        27.2    6.8 3.89e-7 6.21e-8 1.80 0.23 44.4  10.6  *        *       9.80  9.80   *     *      *     *     *     0.62  0.39  0.40  *     *      580    330    0.30  0.50 1.21 0.38   
671 120927A  534815  *        43.4   18.8 2.56e-6 1.29e-7 0.63 0.38 66.1  9.6   *        *       3.20  16.73  10.07 11.26  *     *     *     0.53  0.21  0.23  170   30     10000  4000   0.93  0.10 2.20 0.40   
672 121001A  535026  *       147.8   20.5 1.72e-6 1.52e-7 1.33 0.15 *     *     *        *       45.0  45.0   *     *      *     *     *     -.04  0.16  0.16  *     *      *      *      1.29  0.04 *    *    
673 121011A  535764  *        75.6   12.7 2.39e-6 2.00e-7 0.41 0.66 1160  410   *        *       2.30  2.30   *     *      *     *     *     0.81  0.22  0.23  *     *      *      *      *     *    1.50 0.04   
674 121014A  535960  *        80.0   22.6 1.06e-6 1.13e-7 1.91 0.17 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *  
675 121017A  536172  *         4.2    0.5 6.60e-7 7.00e-8 1.74 0.17 *     *     *        *       22.0  60.0   17.0  14.0   *     *     *     1.10  0.27  0.28  *     *      2000   500    -.10  1.00 1.10 0.90   
676 121024A  536580  2.298    69.0   32.0 1.08e-6 1.49e-7 1.41 0.22 *     *     52.9614  51.6408 5.40  5.40   *     *      *     *     *     0.83  0.08  0.08  620   200    34000  15000  0.83  0.13 1.70 0.30   
677 121027A  536831  1.773    62.6    4.8 2.23e-6 1.36e-7 1.82 0.10 *     *     52.4669  51.1132 1.50  22.15  3.00  3.19   1.38  0.21  0.24  1.59  0.13  0.14  820   40     127000 16000  0.34  0.08 1.44 0.08   
678 121028A  536897  *         3.8    0.7 3.70e-7 4.00e-8 1.79 0.17 *     *     *        *       25.0  25.0   *     *      *     *     *     0.27  0.15  0.15  *     *      *      *      *     *    0.87 0.01   
679 121031A  537195  *       226.0   19.0 7.80e-6 2.00e-7 1.50 0.05 142.3 10.8  *        *       4.00  54.61  2.87  3.04   *     *     *     1.34  0.06  0.07  560   90     11100  1000   0.49  0.05 1.51 0.08   
680 121102A  537266  *        55.1   11.9 1.94e-6 9.92e-8 1.92 0.09 *     *     *        *       53.0  53.00  *     *      *     *     *     0.44  0.12  0.12  692   180    *      *      1.07  0.06 *    *    
681 121108A  537921  *        89.5   47.6 9.62e-7 1.19e-7 2.28 0.20 *     *     *        *       19.0  19.00  *     *      *     *     *     0.66  0.12  0.13  102   10     15500  6000   0.83  0.10 1.55 0.60   
682 121117A  538696  *        30.0    5.0 1.40e-6 1.62e-7 1.26 0.17 *     *     *        *       5.20  5.20   *     *      *     *     *     1.43  0.41  0.44  *     *      *      *      1.30  0.04 *    *    
683 121123A  539358  *       317.0   14.0 1.50e-5 1.00e-6 0.96 0.20 65.0  5.1   *        *       4.02  4.02   *     *      *     *     *     0.88  0.06  0.06  2120  500    16600  2000   0.37  0.12 1.36 0.10   
684 121125A  539563  *        52.4    5.2 4.72e-6 1.45e-7 1.53 0.06 196   26    *        *       1.30  8.86   2.54  2.78   *     *     *     1.14  0.12  0.13  195   20     1150   400    0.17  0.50 1.30 0.05   
685 121128A  539866  2.20     23.4    1.6 6.11e-6 1.26e-7 1.32 0.18 64.5  6.8   53.7052  52.8411 21.0  30.17  4.29  4.81   1.09  0.50  0.61  0.97  0.12  0.13  160   10     1520   200    0.56  0.06 1.63 0.05   
686 121201A  540178  3.385    38.0    8.2 6.87e-7 7.32e-8 1.90 0.17 *     *     52.9325  51.9947 2.00  2.00   *     *      *     *     *     0.58  0.10  0.10  454   125    6000   2000   1.03  0.10 1.36 0.26   
687 121202A  540255  *        20.1    1.9 1.20e-6 1.00e-7 1.59 0.11 135.5 23.4  *        *       3.91  15.65  4.14  4.51   *     *     *     1.06  0.15  0.16  2090  300    *      *      0.72  0.13 *    *      
688 121209A  540964  *        42.7    2.0 2.90e-6 1.00e-7 1.43 0.08 *     *     *        *       3.81  52.38  7.01  7.62   *     *     *     1.30  0.14  0.15  *     *      790    230    -.61  0.34 1.21 0.06   
689 121211A  541200  1.023    82.0   39.0 1.30e-6 2.00e-7 2.36 0.26 96.0  12.6  51.7520  49.7980 0.95  15.11  3.51  3.82   0.48  0.12  0.14  1.15  0.14  0.15  4210  430    29100  8800   0.76  0.10 1.34 0.20  
690 121212A  541371  *         6.8    1.3 1.20e-7 3.00e-8 2.65 0.40 *     *     *        *       3.70  20.43  4.24  4.67   *     *     *     1.42  0.17  0.19  130   60     3300   1000   0.50  0.13 0.82 0.20   
691 121217A  542441  *       778.0   16.0 6.20e-6 2.97e-7 1.62 0.09 184.0 56.0  *        *       37.0  37.0   *     *      *     *     *     0.86  0.06  0.06  165   22     26400  3300   0.54  0.05 1.38 0.06   
692 121226A  544027  *        0.90   0.20 1.45e-7 2.36e-8 1.54 0.28 *     *     *        *       6.11  82.08  47.08 54.09  *     *     *     1.40  0.54  0.61  *     *      *      *      *     *    1.04 0.10 
693 121229A  544347  2.707    86.5   39.6 8.30e-7 1.97e-7 2.33 0.40 *     *     52.5275  51.1595 14.0  14.0   *     *      *     *     *     1.23  0.26  0.29  *     *      46000  10000  0.22  0.20 1.20 0.60   
694 130102A  544784  *        77.5   18.2 7.20e-7 9.00e-8 1.39 0.18 *     *     *        *       80.0  80.0   *     *      *     *     *     0.50  0.20  0.21  970   200    *      *      0.70  0.32 *    *    
695 130122A  546731  *        64.0   36.0 7.40e-7 1.10e-7 1.34 0.24 *     *     *        *       0.93  0.93   *     *      *     *     *     0.61  0.13  0.13  *     *      *      *      *     *    *    *     
696 130131A  547407  *        51.6    2.4 3.10e-7 6.00e-8 2.12 0.32 *     *     *        *       1.40  1.40   *     *      *     *     *     0.63  0.13  0.14  120   5      *      *      0.92  0.05 *    *    
697 130131B  547420  2.539    4.30   0.26 3.40e-7 4.00e-8 1.15 0.20 *     *     52.7263  52.6417 2.80  37.57  22.00 25.67  7.36  4.72  5.68  1.17  0.44  0.48  *     *      *      *      *     *    1.09 0.06   
698 130206A  547918  *       128.0   50.6 2.00e-6 2.00e-7 1.56 0.17 132.6 34.0  *        *       39.0  *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
699 130211A  548276  *        25.1    6.3 6.40e-7 1.00e-7 1.81 0.24 *     *     *        *       22.0  22.0   *     *      *     *     *     1.25  0.43  0.48  1120  450    *      *      0.57  0.16 *    *    
700 130215A  548760  0.597    65.7   10.8 5.40e-6 5.00e-7 1.59 0.14 155   63    51.9844  50.3701 *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
701 130216A  548927  *         6.5    1.1 3.10e-6 1.00e-7 1.35 0.04 152   13    *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
702 130313A  550906  *        0.26   0.09 3.10e-8 0.70e-8 1.37 0.36 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
703 130315A  551126  *       233.4   17.5 4.90e-6 2.00e-7 1.81 0.08 *     *     *        *       21.0  21.0   *     *      *     *     *     0.81  0.18  0.19  1990  280    34600  7500   0.30  0.20 2.24 0.54   
704 130327A  552063  *         9.0    2.0 2.32e-7 4.70e-8 2.26 0.36 *     *     *        *       13.0  13.0   *     *      *     *     *     1.30  0.26  0.28  370   60     20000  10000  0.05  0.20 1.10 0.10   
705 130408A  553132  3.758    28.0   13.0 2.30e-6 4.00e-7 1.28 0.26 211   29    53.9898  53.2201 20.0  20.0   *     *      0.00  *     *     1.06  0.08  0.09  *     *      3500   300    0.47  0.06 1.65 0.06   
706 130418A  553847  1.218     320     50 1.80e-6 2.00e-7 2.07 0.17 *     *     52.1687  50.0095 2.70  2.70   *     *      0.00  *     *     0.58  0.12  0.12  *     *      635    350    0.74  0.11 1.38 0.12   
707 130419A  553918  *        75.7   49.6 7.80e-7 1.40e-7 1.43 0.28 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *    
708 130420A  553977  1.297   121.1   11.7 7.58e-6 1.98e-7 2.18 0.05 33.4  6.6   52.7865  51.0645 1.30  7.33   2.56  2.84   0.28  0.11  0.12  1.28  0.14  0.15  855   60     36000  6000   0.74  0.04 1.12 0.06   
709 130420B  553996  *        11.3    5.1 6.90e-7 5.10e-8 1.47 0.11 91.0  9.0   *        *       1.40  1.40   *     *      *     *     *     0.72  0.28  0.28  *     *      *      *      *     *    0.84 0.20   
710 130427A  554620  0.339   162.8   1.36 3.55e-4 3.56e-6 1.28 0.02 830   5.0   53.2208  51.1360 1.80  1.80   *     *      0.00  *     *     0.60  0.10  0.10  435   10     *      *      1.28  0.01 *    *    
711 130427B  554635  2.78     28.4    8.5 1.50e-6 1.51e-7 1.62 0.16 *     *     53.2199  52.3440 4.00  4.00   *     *      0.00  *     *     0.77  0.14  0.14  370   100    18000  10000  1.03  0.23 2.10 0.60   
712 130502A  554996  *         3.0    0.3 3.80e-7 0.40e-7 1.78 0.16 83    17    *        *       2.50  2.50   *     *      *     *     *     0.86  0.19  0.20  *     *      200    120    *     *    0.75 0.10   
713 130504A  555096  *        50     10   1.00e-6 1.00e-7 1.74 0.19 84.5  47.6  *        *       80.0  183.3  38.7  42.8   *     *     *     0.82  0.30  0.32  350   150    3100   800    0.46  0.16 1.62 0.25   
714 130505A  555163  2.27     88.5   10.0 2.14e-5 8.95e-7 1.18 0.07 631   31    54.3615  52.9291 4.00  9.11   1.53  1.64   0.52  0.16  0.17  0.94  0.07  0.07  *     *      26300  2500   0.96  0.01 1.63 0.04   
715 130508A  555413  *        42.0   11.0 6.60e-7 1.00e-7 1.80 0.23 *     *     *        *       77.0  77.0   *     *      *     *     *     -.11  0.58  0.59  *     *      *      *      *     *    *    *     
716 130511A  555600  1.303    5.43   2.22 2.20e-7 4.00e-8 1.35 0.31 *     *     51.5890  51.2165 2.10  2.10   *     *      0.00  *     *     0.78  0.13  0.13  *     *      4500   2900   0.84  0.07 1.60 0.40   
717 130514A  555821  *         204   13.0 9.14e-6 2.45e-7 1.80 0.05 110   21    *        *       8.00  8.00   *     *      *     *     *     0.82  0.11  0.11  1310  220    9000   4000   0.63  0.15 1.24 0.14   
718 130515A  555880  *        0.29   0.06 1.50e-7 2.00e-8 0.77 0.18 450   100   *        *       6.00  6.00   *     *      *     *     *     0.70  0.40  0.60  *     *      *      *      *     *    *    *     
719 130521A  556344  *        11.0   2.40 4.20e-7 5.00e-8 2.11 0.20 *     *     *        *       *      *     *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
720 130527A  556753  *        44.0   16.0 1.20e-5 4.00e-7 1.25 0.06 1380  120   *        *       4.00  12.83  5.86  6.53   *     *     *     0.64  0.18  0.19  260   20     1060   250    0.83  0.10 1.58 0.10   
721 130528A  556870  *        59.4   3.60 5.10e-6 2.00e-7 1.62 0.10 93    9     *        *       5.00  28.92  7.69  8.64   *     *     *     0.84  0.15  0.16  220   15     8700   2800   0.66  0.10 1.19 0.10   
722 130529A  556930  *         128     35 1.40e-6 2.00e-7 1.56 0.17 *     *     *        *       2.70  2.70   *     *      *     *     *     0.23  0.09  0.09  1900  300    *      *      0.97  0.08 *    *      
723 130603A  557274  *        76.0   19.0 1.90e-6 1.00e-7 1.83 0.12 *     *     *        *       5.00  45.06  8.78  9.74   *     *     *     1.27  0.19  0.21  *     *      16200  2000   0.27  0.11 1.13 0.18   
724 130603B  557310  0.356    0.18   0.02 6.30e-7 3.00e-8 0.82 0.07 660   100   50.5846  51.4616 1.90  20.17  4.62  5.34   0.28  0.08  0.08  1.05  0.15  0.17  *     *      2700   500    0.35  0.08 1.61 0.08   
725 130604A  557354  1.06     37.7   4.60 1.40e-6 1.00e-7 1.51 0.12 *     *     52.0867  50.8243 5.00  5.00   *     *      0.00  *     *     0.80  0.22  0.23  5200  900    *      *      0.30  0.50 *    *      
726 130605A  557508  *        12.6    3.1 2.60e-6 3.00e-7 1.58 0.17 *     *     *        *       22.0  22.0   *     *      *     *     *     0.31  0.35  0.35  105   27     5000   4000   1.20  0.60 1.41 0.27   
727 130606A  557589  5.913   276.6   19.3 2.90e-6 2.00e-7 1.52 0.12 294   50    54.4716  52.8694 2.00  2.00   *     *      0.00  *     *     0.81  0.08  0.08  1260  260    16000  2500   0.66  0.24 1.86 0.20   
728 130608A  557771  *       151.4   10.8 9.00e-7 1.90e-7 2.71 0.41 *     *     *        *       7.00  7.00   *     *      *     *     *     1.50  0.24  0.25  650   70     *      *      0.41  0.11 *    *    
729 130609A  557782  *         7.0    0.8 5.70e-7 4.00e-8 1.88 0.11 59.5  7.3   *        *       2.70  27.14  13.38 15.39  *     *     *     1.52  0.36  0.41  207   56     508    210    0.00  1.50 0.86 0.09   
730 130609B  557828  *       210.6   15.1 1.60e-5 3.32e-7 1.32 0.04 491   20    *        *       1.40  12.11  2.72  2.94   *     *     *     1.00  0.11  0.11  *     *      8600   900    0.79  0.02 2.10 0.12   
731 130610A  557845  2.092    46.4   11.2 2.50e-6 1.00e-7 1.27 0.08 295   43    53.2776  52.1014 1.90  7.31   3.74  4.40   0.42  0.31  0.37  1.15  0.20  0.22  250   30     1200   800    0.95  0.13 1.20 0.13   
732 130612A  557976  2.006     4.0    1.4 2.79e-7 4.88e-8 2.06 0.25 61.9  10.5  51.8938  51.7697 6.00  6.00   *     *      0.00  *     *     1.04  0.24  0.25  220   100    3600   1900   0.50  0.50 1.21 0.23   
733 130615A  558271  *         304     30 2.10e-6 3.00e-7 2.18 0.16 33.2  8.6   *        *       8.00  8.00   *     *      *     *     *     1.10  0.15  0.15  2000  340    100000 70000  0.71  0.34 2.20 1.30   
734 130625A  558982  *        38.1    4.9 1.80e-6 1.00e-7 1.37 0.09 *     *     *        *       11.0  41.71  22.41 29.24  *     *     *     1.88  0.80  1.09  180   25     4100   1900   0.10  0.50 2.80 1.80   
735 130626A  559075  *        0.16   0.03 5.20e-8 8.00e-9 1.30 0.21 74.5  25.6  *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *      
736 130627A  559132  *        30.8   12.3 9.10e-7 1.90e-8 1.84 0.32 86.0  25.0  *        *       8.00  8.00   *     *      *     *     *     0.60  0.21  0.22  *     *      *      *      *     *    0.88 0.14   
737 130627B  559139  *        28.6    5.8 6.10e-7 8.00e-8 1.79 0.16 47.6  8.7   *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *     
738 130701A  559482  1.155    4.38   0.25 4.40e-6 1.00e-7 1.52 0.09 89.0  4.0   52.6835  52.3755 7.00  12.26  3.90  4.36   0.19  0.14  0.19  0.92  0.14  0.15  145   30     530    135    0.66  0.19 1.31 0.05   
739 130716A  561974  *        3.15   0.68 1.66e-7 3.20e-8 0.94 0.33 635   112   *        *       1.60  1.60   *     *      *     *     *     0.58  0.35  0.35  470   100    *      *      0.69  0.27 *    *    
740 130719A  562625  *       177.7   20.5 2.28e-6 2.35e-7 1.63 0.17 *	  *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *    
741 130722A  563213  *       100.3   18.8 1.28e-5 2.52e-7 1.63 0.04 179   5     *        *       12.0 50.39   7.64  8.72   *     *     *     0.87  0.13  0.14  *     *      *      *      *     *    1.22 0.01 
742 130725A  563980  *       101.8   20.5  9.7e-7  1.7e-7 1.60 0.30 *     *     *        *       4.0   4.0    *     *      *     *     *     1.30  0.27  0.20  7000  4000   *      *      0.20  1.7  *    *
743 130725B  564028  *        10.0    3.6  3.9e-7  4.0e-8 2.23 0.17 *     *     *        *       5.0   5.0    *     *      *     *     *     0.87  0.16  0.18  85    20     480    145    -.06  0.20 0.92 0.04
744 130727A  564342  *        13.6    0.8  3.8e-6  1.0e-7 1.65 0.05 118   17    *        *       2.8   9.66   4.53  5.05   *     *     *     0.86  0.15  0.16  *     *      *      *      *     *    1.00 *
745 130803A  565263  *        43.6   1.60 1.42e-6 1.23e-7 1.68 0.14 142   12    *        *       4.2   82.87  19.08 21.44  *     *     *     1.33  0.27  0.29  110   40     25000  15000  0.66  0.07 1.50 0.60
746 130806A  565562  *        5.80   0.43 1.57e-7 2.01e-8 2.51 0.24 *     *     *        *       40.0  40.0   *     *      *     *     *     0.25  0.27  0.27  *     *      4000   4000   0.39  0.14 1.05 0.25
747 130807A  565651  *       298.3   43.1 2.12e-6 1.85e-7 1.73 0.14 *     *     *        *       60.0  60.0   *     *      *     *     *     0.49  0.29  0.29  *     *      10500  2000   -1.22 0.28 0.92 0.10
748 130812A  566228  *        7.62   0.53 5.94e-7 3.44e-7 2.51 0.11 *     *     *        *       15.0  23.15  7.65  8.58   *     *     *     0.89  0.18  0.20  *     *      300    100    0.40  0.30 0.94 0.04
749 130816A  566545  *       29.97   1.36 4.25e-7 9.52e-8 1.87 0.34 *     *     *        *       40.0  105.8  39.06 49.22  *     *     *     1.38  0.44  0.51  140   40     500    200    0.00  0.50 0.87 0.11
750 130816B  566561  *        10.0   3.61 2.70e-7 4.00e-8 1.82 0.17 *     *     *        *       40.0  40.0   *     *      *     *     *     0.81  0.26  0.26  265   110    1100   800    0.40  0.40 1.30 0.40
751 130822A  567163  *       0.044  0.004 1.22e-8 2.66e-9 1.67 0.30 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *
752 130829A  568417  *       42.56   7.08 1.22e-6 9.42e-8 1.41 0.12 *     *     *        *       *     *      *     *      *     *     *     *     *     *     *     *      *      *      *     *    *    *
753 130831A  568849  0.4791   32.5    2.5 6.54e-5 1.62e-7 1.93 0.05 67.0  4.0   52.7640  51.4221 5.0   5.0    *     *      0.00  *     *     0.77  0.07  0.07  170   10     104000 1000   0.89  0.02 6.2  1.8
754 130831B  568855  *        37.8   10.4  1.4e-6 1.92e-7 1.88 0.21 *     *     *        *       6.0   17.67  4.56  5.05   *     *     *     1.10  0.16  0.17  *     *      600    90     -.04  0.25 1.04 0.04

